Complete positivity and distance-avoiding sets

We introduce the cone of completely-positive functions, a subset of the cone of positive-type functions, and use it to fully characterize maximum-density distance-avoiding sets as the optimal solutions of a convex optimization problem. As a consequence of this characterization, it is possible to reprove and improve many results concerning distance-avoiding sets on the sphere and in Euclidean space.

==> anc/Makefile <==
#
# Makefile for C++ verification programs.
#
# You need to have both GMP and MPFR installed!
#

CPPFLAGS = --std=c++11 -Wall -Wno-sign-compare -O2

.PHONY: all clean

all: sn_verify rn_verify

sn_verify: sn_verify.cpp
	$(CXX) $(CPPFLAGS) -o $@ $^ -lgmpxx -lgmp


rn_verify: rn_verify.cpp omega.o
	$(CXX) $(CPPFLAGS) -o $@ $^ -lmpfr -lgmp -lm

omega.o: omega.cpp omega.h

clean:
	$(RM) *.o *~ sn_verify rn_verify


==> anc/docs/verifier.tex <==
%
% Description of verification method.
%
% Created: <Wed Mar 21 13:23:15 2018 01:00>
%

\documentclass[a4paper, reqno]{amsart}

\usepackage[utf8]{inputenc}
\usepackage{mathtools}
\usepackage{graphicx}

% Theorems, lemmas, etc.
\newtheorem{lemma}{Lemma}[section]
\newtheorem{theorem}[lemma]{Theorem}
\newtheorem{corollary}[lemma]{Corollary}
\newtheorem{definition}[lemma]{Definition}
\newtheorem{claim}[lemma]{Claim}

% Number sets.
\newcommand{\N}{\mathbb{N}}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\Q}{\mathbb{Q}}
\newcommand{\R}{\mathbb{R}}
\newcommand{\C}{\mathbb{C}}

% Cal. letters.
\newcommand{\Bcal}{\mathcal{B}}
\newcommand{\Ccal}{\mathcal{C}}
\newcommand{\Fcal}{\mathcal{F}}
\newcommand{\Ical}{\mathcal{I}}
\newcommand{\Kcal}{\mathcal{K}}
\newcommand{\Ncal}{\mathcal{N}}
\newcommand{\Pcal}{\mathcal{P}}
\newcommand{\Lcal}{\mathcal{L}}
\newcommand{\Rcal}{\mathcal{R}}
\newcommand{\Scal}{\mathcal{S}}
\newcommand{\Tcal}{\mathcal{T}}
\newcommand{\Xcal}{\mathcal{X}}

% Function spaces, functional analysis, and operators.
\newcommand{\sym}{\mathrm{sym}}
\newcommand{\Lsym}{L_\sym}             % Symmetric operators.
\DeclareMathOperator{\tr}{tr}          % Trace of operator.
\newcommand{\avg}{*}                   % Averaging operator.

% Cones, convex hulls, closures, etc.
\DeclareMathOperator{\cl}{cl}          % Topological closure.
\DeclareMathOperator{\cone}{cone}      % Conic combinations.
\DeclareMathOperator{\conv}{conv}      % Convex hull.
\DeclareMathOperator{\cch}{cch}        % Closed convex hull.
\DeclareMathOperator{\psd}{PSD}        % Cone of positive operators.
\DeclareMathOperator{\supp}{supp}      % Support.
\newcommand{\bqc}{\mathrm{BQC}}        % Binary quadratic cone.
\newcommand{\bqp}{\mathrm{BQP}}        % Binary quadratic polytope.

% Graph theory.
\DeclareMathOperator{\aut}{Aut}        % Automorphism group.
\DeclareMathOperator{\cayley}{Cayley}  % Cayley graph.

% Other operators and symbols.
\newcommand{\cB}{\overline{B}}         % Closed ball.
\newcommand{\rey}{R}                   % Reynolds operator.
\newcommand{\orto}{\mathrm{O}}         % Orthogonal group.
\newcommand{\ud}{\bar{\delta}}         % Upper density.
\newcommand{\ualpha}
     {\alpha_{\bar{\delta}}}           % Independence number for upper density.
\DeclareMathOperator{\vol}{vol}        % Lebesgue measure on R^n.
\DeclareMathOperator{\sgn}{sgn}        % Sign of a number.
\newcommand{\chim}{\chi_{\mathrm{m}}}  % Measurable chromatic number.

% Optimization problems.
\newcommand{\optprob}[1]{{\arraycolsep=0pt%
  \begin{array}{r@{\ }l@{\quad}l}
    #1
  \end{array}}}

% Definitions.
\newcommand{\defi}[1]{\textit{#1}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\title{On the verification of the numerical bounds presented
  in the main paper}

\author{Evan DeCorte}
\address{P.E.B. DeCorte, Mathematics and Statistics, McGill
  University, 805 Sherbrooke~W., Montreal,~QC, H3A~0B9, Canada.}
\email{pevdecorte@gmail.com}

\author{Fernando Mário de Oliveira Filho}
\address{F.M. de Oliveira Filho, Delft Institute of Applied
  Mathematics, Delft University of Technology, Van Mourik Broekmanweg
  6, 2628 XE Delft, The Netherlands.}
\email{fmario@gmail.com}

\author{Frank Vallentin}
\address{F.~Vallentin, Mathematisches Institut, Universit\"at zu
  K\"oln, Weyertal~86--90, 50931 K\"oln, Germany.}
\email{frank.vallentin@uni-koeln.de}

\date{March 22nd, 2018}

\begin{document}

\begin{abstract}
  Here is a quick outline of the verification procedures for the
  numerical bounds presented in the paper ``Complete positivity and
  distance-avoiding sets''.
\end{abstract}

\maketitle
\markboth{P.E.B. DeCorte, F.M. de Oliveira Filho, and
  F. Vallentin}{On the verification of the numerical bounds}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Verifying the results for the sphere}

The verification procedure outlined below is implemented in files
\texttt{sn\_verify.sage}, a Sage script, and
\texttt{sn\_verify.cpp}. Read those files, specially the Sage file, to
see how the procedure is implemented and how to run the procedure for
the bounds presented in the paper.

Say we have a solution~$\lambda$, $y$, $z_1$, $z_2$, $z_3$ of
\begin{equation}
\label{eq:sphere-dual}
  \optprob{\text{minimize}&z_1 + \sum_{(r, \beta) \in \Rcal} y(r,
    \beta) \beta\\[5pt]
    &\lambda + \sum_{(r, \beta) \in \Rcal} y(r, \beta) r(0) +
    z_2\omega_n + z_3\omega_n^2 \geq 1,\\[5pt]
    &\lambda P_k^n(0) + \sum_{(r, \beta) \in \Rcal} y(r,
    \beta) r(k) + z_2\omega_n \geq 1\quad\text{for $k \geq
      1$},\\[5pt]
    &\begin{pmatrix}
      z_1&-\frac{1}{2} z_2\\
      -\frac{1}{2}z_2&-z_3
    \end{pmatrix}\text{ is positive semidefinite,}\\[8pt]
    &\text{$y \leq 0$.}
  }
\end{equation}
Recall that above~$r\colon\N \to \R$ encodes a $\bqp(U)$
constraint. For instance, if
\[
  \sum_{x, y \in U} Z(x, y) A(x, y) \geq \beta
\]
is a $\bqp(U)$ constraint, then
\[
  r(k) = \sum_{x, y \in U} Z(x, y) P_k^n(x \cdot y) = \sum_{-1 \leq t
    \leq 1} l(t) P_k^n(t),
\]
where~$l\colon [-1,1] \to \R$ is the function such that
\[
  l(t) = \sum_{\substack{x,y \in U\\x \cdot y = t}} Z(x, y);
\]
note~$l$ has finite support. It is convenient to rewrite the
constraints of~\eqref{eq:sphere-dual} using the function~$l$ instead
of~$r$. Our problem then becomes
\begin{equation}
\label{eq:sphere-dual-rewrite}
\optprob{\text{minimize}&z_1 + \sum_{(l, \beta) \in \Lcal} y(l,
  \beta) \beta\\[5pt]
  &\lambda + \sum_{(l, \beta) \in \Lcal} \sum_{-1 \leq t \leq 1}
  y(l, \beta) l(t) +
  z_2\omega_n + z_3\omega_n^2 \geq 1,\\[5pt]
  &\lambda P_k^n(0) + \sum_{(l, \beta) \in \Lcal} \sum_{-1\leq t \leq
    1} y(l, \beta) l(t) P_k^n(t) + z_2\omega_n \geq 1\quad\text{for $k \geq
    1$},\\[5pt]
  &\begin{pmatrix}
    z_1&-\frac{1}{2} z_2\\
    -\frac{1}{2}z_2&-z_3
    \end{pmatrix}\text{ is positive semidefinite,}\\[8pt]
    &\text{$y \leq 0$,}
  }
\end{equation}
where~$\Lcal$ is the set of pairs~$(l, \beta)$ with~$l$ corresponding
to~$r$ of~$(r, \beta) \in \Rcal$.

Recall that~$P_k^n(1) = 1$ and~$P_k^n(-1) = (-1)^k$ for
all~$k \geq 0$. So we may rewrite the $k$th constraint above,
$k \geq 1$, as
\[
  \lambda P_k^n(0) + \sum_{(l, \beta) \in \Lcal} \sum_{-1< t < 1} y(l,
  \beta) l(t) P_k^n(t) \geq 1 - z_2\omega_n - \sum_{(l, \beta) \in
    \Lcal} y(l, \beta) (l(1) + (-1)^k l(-1)).
\]
The asymptotic formula for the Jacobi
polynomials~\cite[Theorem~8.21.8]{Szego1975} shows that,
for~$n \geq 2$, $P_k^n(t) \to 0$ as~$k \to \infty$ for every
fixed~$t \in (-1, 1)$. So the right-hand side above must be
nonpositive for the solution to be feasible; for the verification
procedure to work we assume that it is actually negative.

Now the left-hand side above is at least (recall that~$y \leq 0$)
\[
  -|\lambda| |P_k^n(0)| + \sum_{(l, \beta) \in \Lcal} \sum_{-1< t < 1} y(l,
  \beta) |l(t)| |P_k^n(t)|,
\]
which is a nonpositive number. So, assuming that the right-hand side
is negative, if
\begin{multline}
  \label{eq:sn-crucial}
  -|\lambda| |P_k^n(0)| + \sum_{(l, \beta) \in \Lcal} \sum_{-1< t < 1} y(l,
  \beta) |l(t)| |P_k^n(t)|\\
  \geq (1 - 10^{-2}) \biggl(1 - z_2\omega_n - \sum_{(l, \beta) \in
    \Lcal} y(l, \beta) (l(1) + (-1)^k l(-1))\biggr)
\end{multline}
for all~$k \geq k_0$, then all constraints
of~\eqref{eq:sphere-dual-rewrite} for~$k \geq k_0$ are satisfied.

Let~$\xi_k$ denote the right-hand side
of~\eqref{eq:sn-crucial}. Notice that the value of~$\xi_k$ depends
only on the parity of~$k$. Then define
\[
  \eta = \max\{\xi_0, \xi_1\} \biggl(-|\lambda| + \sum_{(l, \beta) \in
    \Lcal} \sum_{-1< t < 1} y(l, \beta) |l(t)|\biggr)^{-1};
\]
note~$\eta > 0$.  Write
\[
  S = \{0\} \cup \bigcup_{(l, \beta) \in \Lcal} \supp l \setminus \{-1,
    1\}.
\]
We know that there is~$k_0$ such that for all~$k \geq k_0$ we
have~$|P_k^n(t)| \leq \eta$ for all~$t \in S$. But then,
if~$k \geq k_0$, from the definition of~$\eta$ we see
that~\eqref{eq:sn-crucial} holds for all~$k \geq k_0$, and all
constraints for~$k \geq k_0$ are satisfied.

Next, we simply verify that all constraints for~$k < k_0$ are
satisfied. If this is not the case, then we can fix our solution by
increasing~$z_2$ and~$z_1$, computing a correct bound as a result.

It remains to show how to, given~$\eta$, estimate~$k_0$ such
that~$|P_k^n(t)| \leq \eta$ for all~$t \in S$ and~$k \geq k_0$. For
this we use the formula~\cite[(3.23)]{Oliveira2009}
\begin{multline}
  \label{eq:jacobi}
  P_k^n(\cos\theta) = \frac{2\Gamma(\alpha + 1)}{\Gamma(1/2)
    \Gamma(\alpha + 1/2)} \int_0^{\pi/2} \cos^{2\alpha}\phi(1 -
  \sin^2\theta\cos^2\phi)^{k/2}\\
  \cdot p_k(\theta, \phi)\, d\phi,
\end{multline}
with $\alpha = (n - 3) / 2$ and
$p_k(\theta, \phi) = P_k^{(-1/2,-1/2)}(\cos\theta (1 - \sin^2\theta
\cos^2\phi)^{-1/2})$, where $P_k^{(-1/2, -1/2)}$ is the Jacobi
polynomial with parameters~$(-1/2, -1/2)$ and degree~$k$, normalized
so that evaluated at~1 it gives~1.

Our goal is to find an upper bound for the absolute value of the
integral above. Notice that
\[
  \begin{split}
    &\biggl|\int_0^{\pi/2} \cos^{2\alpha}\phi(1 -
    \sin^2\theta\cos^2\phi)^{k/2} p_k(\theta, \phi)\, d\phi\biggr|\\
    &\qquad\leq \int_0^{\pi/2} |\cos^{2\alpha}\phi|(1 -
    \sin^2\theta\cos^2\phi)^{k/2} |p_k(\theta, \phi)|\, d\phi\\
    &\qquad\leq \int_0^{\pi/2} (1 - \sin^2\theta\cos^2\phi)^{k/2}\,
    d\phi.
  \end{split}
\]
The last integral decreases with~$k$ for~$\theta \notin \{0, \pi\}$,
so if we find~$k_0$ for which this integral is~$\leq \epsilon$, then
for all~$k \geq k_0$ the integral will be~$\leq \epsilon$

The function $ \phi \mapsto (1 - \sin^2\theta\cos^2\phi)^{k/2}$ is
increasing in~$[0, \pi/2]$. So to bound the integral from above a
naive numerical integration approach, that divides the
interval~$[0, \pi/2]$ in smaller intervals and overestimates the
function, is enough. This is the approach implemented in the
verification program.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Verifying the results for the Euclidean space}

The verification procedure outlined below is implemented in program
\texttt{rn\_verify.cpp}. Please read this file for instructions on how
to compile and use the program.

Say we have a solution~$\lambda$, $y$, $z_1$, $z_2$, $z_3$ of
\begin{equation}
\label{eq:rn-dual}
\optprob{\text{minimize}&z_1 + \sum_{(r, \beta) \in \Rcal} y(r, \beta)
  \beta\\[5pt] 
    &\lambda + \sum_{(r, \beta) \in \Rcal} y(r, \beta) r(0) + z_2 +
  z_3 \geq 1,\\[5pt]
    &\lambda \Omega_n(t) + \sum_{(r, \beta) \in \Rcal} y(r, \beta)
  r(t) + z_2 \geq 1\quad\text{for~$t > 0$,}\\[5pt]
  &\begin{pmatrix}
     z_1&-\frac{1}{2} z_2\\
     -\frac{1}{2}z_2&-z_3
   \end{pmatrix}\text{ is positive semidefinite,}\\[8pt]
  &\text{$y \leq 0$.}
}
\end{equation}
Recall that above~$r\colon [0, \infty) \to \R$ encodes a $\bqp(U)$
constraint or a subgraph constraint. For instance, if
\[
  \sum_{x, y \in U} Z(x, y) A(x, y) \geq \beta
\]
is a $\bqp(U)$ constraint, then
\[
  r(t) = \sum_{x,y \in U}  Z(x, y) \Omega_n(t\|x-y\|) = \sum_{s \geq
    0} l(s) \Omega_n(ts),
\]
where~$l\colon [0,\infty) \to \R$ is the function such that
\[
  l(s) = \sum_{\substack{x,y \in U\\\|x - y\| = s}} Z(x, y);
\]
note~$l$ has finite support. If~$r$ encodes a subgraph constraint,
which is itself implied by a $\bqp(U)$ constraint, then~$l$ is defined
analogously.

It is convenient to rewrite the constraints of~\eqref{eq:rn-dual}
using the function~$l$ instead of~$r$. Our problem then becomes
\begin{equation}
\label{eq:rn-dual-rewrite}
\optprob{\text{minimize}&z_1 + \sum_{(l, \beta) \in \Lcal} y(l, \beta)
  \beta\\[5pt] 
  &\lambda + \sum_{(l, \beta) \in \Lcal} \sum_{s \geq 0} y(l, \beta)
  l(s) + z_2 + z_3 \geq 1,\\[5pt]
  &\lambda \Omega_n(t) + \sum_{(l, \beta) \in \Lcal} \sum_{s \geq 0}
  y(l, \beta) l(s) \Omega_n(ts) + z_2 \geq 1
  \quad\text{for~$t > 0$,}\\[5pt]
  &\begin{pmatrix}
    z_1&-\frac{1}{2} z_2\\
    -\frac{1}{2}z_2&-z_3
   \end{pmatrix}\text{ is positive semidefinite,}\\[8pt]
  &\text{$y \leq 0$,}
}
\end{equation}
where~$\Lcal$ is the set of pairs~$(l, \beta)$ with~$l$ corresponding
to~$r$ of~$(r, \beta) \in \Rcal$.

We may rewrite the constraint for~$t > 0$ as
\begin{equation}
  \label{eq:t-constraint}
\lambda \Omega_n(t) + \sum_{(l, \beta) \in \Lcal} \sum_{s > 0}
  y(l, \beta) l(s) \Omega_n(ts) \geq 1 - z_2 - \sum_{(l, \beta) \in
    \Lcal} y(l, \beta) l(0).
\end{equation}
Since~$\Omega_n(t) \to 0$ as~$t \to \infty$, the right-hand side above
must be nonpositive for the solution to be feasible; for the
verification procedure to work we assume that it is actually negative.

The left-hand side above is at least (recall that~$y \leq 0$)
\[
  -|\lambda| |\Omega_n(t)| + \sum_{(l, \beta) \in \Lcal} \sum_{s > 0}
  y(l, \beta) |l(s)| |\Omega_n(ts)|,
\]
which is a nonpositive number. So if
\[
  -|\lambda| |\Omega_n(t)| + \sum_{(l, \beta) \in \Lcal} \sum_{s > 0}
  y(l, \beta) |l(s)| |\Omega_n(ts)| \geq (1 - 10^2) \biggl(1 - z_2 -
  \sum_{(l, \beta) \in \Lcal} y(l, \beta) l(0)\biggr),
\]
then constraint~\eqref{eq:t-constraint} is satisfied.

Now write
\[
  w = \min\{1\} \cup \{\, s \in \R : \text{$s > 0$ and $l(s) \neq 0$
    for some~$(l, \beta) \in \Lcal$}\,\}.
\]
Suppose we are given~$L > 0$ and~$\theta$ such that~$|\Omega_n(t)|
\leq \theta$ for all~$t \geq L w$. Then if~$t \geq L$ and~$s \geq w$,
we have that~$ts \geq Lw$ and so
\[
  -|\lambda| |\Omega_n(t)| + \sum_{(l, \beta) \in \Lcal} \sum_{s > 0}
  y(l, \beta) |l(s)| |\Omega_n(ts)| \geq
-|\lambda| \theta + \theta \sum_{(l, \beta) \in \Lcal} \sum_{s > 0}
y(l, \beta) |l(s)|.
\]
Hence if
\[
  -|\lambda| \theta + \theta \sum_{(l, \beta) \in \Lcal} \sum_{s > 0}
  y(l, \beta) |l(s)| \geq (1 - 10^2) \biggl(1 - z_2 -
  \sum_{(l, \beta) \in \Lcal} y(l, \beta) l(0)\biggr)
\]
we see that constraint~\eqref{eq:t-constraint} is satisfied for
all~$t \geq L$. Our verification procedure is given~$L$ and~$\theta$,
then it checks that the above inequality holds, verifying therefore
that~\eqref{eq:t-constraint} holds for all~$t \geq L$. Next, it bounds
the violation of constraints~\eqref{eq:t-constraint} for~$t \leq L$
and then computes a correct bound for the independence density given
the violation. We will see how this second step of the verification is
done in a moment; first let us see how it is possible to, given~$L$,
find~$\theta$ such that~$|\Omega_n(t)| \leq \theta$ for
all~$t \geq Lw$.

Here is how to do it.\footnote{See \S4.3 of the thesis of
  Oliveira~\cite{Oliveira2009} for references to all the properties
  of~$\Omega_n$ used here.} For~$n \geq 2$, the~$\Omega_n$ function
has infinitely many extrema at points~$t_1 < t_2 < \cdots$ and they
decrease in absolute value, that is,
\[
  |\Omega_n(t_1)| > |\Omega_n(t_2)| > \cdots.
\]
Recall that (see proof of Lemma~XX of the main paper)
\begin{equation}
  \label{eq:omega-deriv-one}
  \Omega_n'(t) = -\Gamma(n/2)(2 / t)^{(n-2)/2} J_{n/2}(t).
\end{equation}
So, if~$j$ is the rightmost zero of~$J_{n/2}$ in the
interval~$[0, Lw]$, we know that we can take~$\theta = |\Omega_n(j)|$.

The zeros of the Bessel function can be approximated arbitrarily well
by numerical algorithms. To be on the safe side, however, we can get
lower and upper bounds for the zero, say numbers~$a$, $b$ such that~$a
\leq j \leq b$ and~$\Omega_n(a) \Omega_n(b) < 0$. Then we can
estimate~$|\Omega_n(j)|$ by using the mean value theorem together with
the fact that~$|\Omega_n'(t)| \leq \Gamma(n/2)$ for all~$t \geq 0$
(see, again, the proof of Lemma~XX of the main paper).
%% todo: fixme: XX above is 10.6 in my version.

Now let us see how to compute a lower bound on the global minimum of
the violation of~\eqref{eq:t-constraint}, namely
\[
  v(t) = \lambda \Omega_n(t) + \sum_{(l, \beta) \in \Lcal} \sum_{s
    \geq 0} y(l, \beta) l(s) \Omega_n(ts) - z_2 - 1,
\]
for~$t \in (0, L]$. The approach is simple: we evaluate the function
on a fine grid and then, using the mean value theorem and a bound on
the derivative, we find a lower bound for the global minimum.

To find a bound for the derivative, we use~\eqref{eq:omega-deriv-one}
and the identity
\begin{equation}
  \label{eq:omega-deriv-two}
  \Omega_n'(t) = -(t/n) \Omega_{n+2}(t)
\end{equation}
(see the proof of Lemma~XX of the main
paper). From~\eqref{eq:omega-deriv-one} and the fact
that $|J_{n/2}(t)| \leq 2^{-1/2}$ we get the bound
\[
  |\Omega_n'(t)| \leq \Gamma(n/2) (2/r)^{(n-2)/2} 2^{-1/2}
\]
for all~$t \geq r$. From~\eqref{eq:omega-deriv-two} and the fact
that~$|\Omega_n(t)| \leq 1$ for all~$t$ we get the bound
\[
  |\Omega_n'(t)| \leq r / n
\]
for all~$t \leq r$. Equating both bounds we find that for
\[
  r = r_0 = \bigl(n \Gamma(n / 2) 2^{(n-3)/2}\bigr)^{2/n}
\]
both bounds coincide, so that $|\Omega_n'(t)| \leq r_0 / n$ for all~$t
\geq 0$.

The verification procedure divides the interval~$[0, L]$ into
intervals of the form $[0.5 k, 0.5 (k + 1)]$ for integer~$k \geq
0$. It then computes a lower bound on the global minimum of the
function on each such interval as follows.

Fix an integer~$k \geq 0$ and write~$a = 0.5 k$. For~$s > 0$, let
\[
  \Theta(s) = \begin{cases}
    r_0 / n&\text{if~$as \leq r_0$};\\
    \Gamma(n/2) (2 / (as))^{(n-2)/2} 2^{-1/2}&\text{otherwise}.
  \end{cases}
\]
So $|\Omega_n'(ts)| \leq \Theta(s)$ for~$t \geq a$. Then for all~$t
\geq a$ we have
\[
  |v'(t)| \leq |\lambda|\Theta(1) + \sum_{(l,\beta) \in \Lcal} \sum_{s
    > 0} |y(l, \beta)| |l(s)| s \Theta(s).
\]
Using the mean value theorem, this implies that to find the global
minimum of~$v$ in~$[0.5 k, 0.5 (k + 1)]$ up to an additive error
of~$\eta > 0$ it suffices to evaluate the function on a grid of
$\epsilon$-spaced points inside the interval, where~$\epsilon$
is~$\eta$ divided by the right-hand side above.



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{A remark about precision}

The verification programs are written carefully, but they still work
with floating-point arithmetic, albeit of arbitrary precision that can
be changed if desired (the default is~128 bits) via the MPFR
library. This is sufficient to give a very good degree of confidence
on the bounds.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\input verify-bib.tex

\end{document}



==> anc/docs/verify-bib.tex <==
\begin{thebibliography}{2}
\bibitem{Oliveira2009}
F.M. de Oliveira Filho, {\it New bounds for Geometric Packing and
Coloring via Harmonic Analysis and Optimization}, Ph.D. Thesis,
University of Amsterdam, 2009.

\bibitem{Szego1975}
G. Szegö, {\it Orthogonal Polynomials\/} (Fourth Edition), American
Mathematical Society Colloquium Publications Volume~XXIII, American
Mathematical Society, Providence, 1975.
\end{thebibliography}


==> anc/omega.cpp <==

#include "omega.h"

using namespace std;


inline constexpr unsigned long factorial(unsigned long n)
{
    return n == 0 ? 1 : n * factorial(n - 1);
}


HalfIntegerBesselJ::HalfIntegerBesselJ(int n)
    : n{n}
{
    if (n < 0)
        throw invalid_argument{"n must be >= 0"};
    
    if (n == 0) {
        nsin_factors = 1;
        ncos_factors = 0;
        sin_factors = new mpfr_t[1];
        cos_factors = nullptr;
    }
    else {
        nsin_factors = 1 + n / 2;
        ncos_factors = 1 + (n - 1) / 2;
            
        sin_factors = new mpfr_t[nsin_factors];
        cos_factors = new mpfr_t[ncos_factors];
    }
    
    // factor = sqrt(2 / pi).
    mpfr_init(factor);
    mpfr_const_pi(factor, MPFR_RNDN);
    mpfr_ui_div(factor, 2, factor, MPFR_RNDN);
    mpfr_sqrt(factor, factor, MPFR_RNDN);

    // sin precomputed factors.
    int sign = 1;
    for (int k = 0; k < nsin_factors; k++, sign *= -1) {
        mpfr_init(sin_factors[k]);
        mpfr_set_si(sin_factors[k], sign * factorial(n + 2 * k),
                    MPFR_RNDN);
        mpfr_div_ui(sin_factors[k], sin_factors[k],
                    factorial(2 * k) * factorial(n - 2 * k),
                    MPFR_RNDN);
    }

    // cos precomputed factors.
    sign = 1;
    for (int k = 0; k < ncos_factors; k++, sign *= -1) {
        mpfr_init(cos_factors[k]);
        mpfr_set_si(cos_factors[k], sign * factorial(n + 2 * k + 1),
                    MPFR_RNDN);
        mpfr_div_ui(cos_factors[k], cos_factors[k],
                    factorial(2 * k + 1) * factorial(n - 2 * k - 1),
                    MPFR_RNDN);
    }

    mpfr_inits(arg, x, y, z, acc, nullptr);
}


HalfIntegerBesselJ::~HalfIntegerBesselJ()
{
    mpfr_clear(factor);

    for (int k = 0; k < nsin_factors; k++)
        mpfr_clear(sin_factors[k]);

    for (int k = 0; k < ncos_factors; k++)
        mpfr_clear(cos_factors[k]);

    delete[] sin_factors;
    delete[] cos_factors;
    
    mpfr_clears(arg, x, y, z, acc, nullptr);
}


void HalfIntegerBesselJ::eval(mpfr_t rop, mpfr_t op)
{
    if (rop == op)
        throw invalid_argument{"not implemented: rop = op"};
    
    // argument of sine or cosine.
    mpfr_const_pi(arg, MPFR_RNDN);
    mpfr_mul_ui(arg, arg, n, MPFR_RNDN);
    mpfr_div_ui(arg, arg, 2, MPFR_RNDN);
    mpfr_sub(arg, op, arg, MPFR_RNDN);

    // sin part.
    mpfr_set_ui(x, 1, MPFR_RNDN);       // x = 1
    mpfr_mul_ui(y, op, 2, MPFR_RNDN);   // y = 2 * op
    mpfr_mul(y, y, y, MPFR_RNDN);       // y = y * y = (2 * op)^2
    mpfr_set_ui(acc, 0, MPFR_RNDN);

    for (int k = 0; k < nsin_factors; k++) {
        mpfr_div(z, sin_factors[k], x, MPFR_RNDN);
        mpfr_add(acc, acc, z, MPFR_RNDN);
        mpfr_mul(x, x, y, MPFR_RNDN);
    }

    mpfr_sin(x, arg, MPFR_RNDN);
    mpfr_mul(rop, x, acc, MPFR_RNDN);

    // cos part.
    mpfr_mul_ui(x, op, 2, MPFR_RNDN);    // x = 2 * op
    mpfr_set_ui(acc, 0, MPFR_RNDN);

    for (int k = 0; k < ncos_factors; k++) {
        mpfr_div(z, cos_factors[k], x, MPFR_RNDN);
        mpfr_add(acc, acc, z, MPFR_RNDN);
        mpfr_mul(x, x, y, MPFR_RNDN);
    }

    mpfr_cos(x, arg, MPFR_RNDN);
    mpfr_mul(acc, acc, x, MPFR_RNDN);
    mpfr_add(rop, rop, acc, MPFR_RNDN);

    mpfr_sqrt(x, op, MPFR_RNDN);
    mpfr_div(rop, rop, x, MPFR_RNDN);
    mpfr_mul(rop, rop, factor, MPFR_RNDN);
}


OmegaFunc::OmegaFunc(int n)
    : n{n}
{
    if (n < 2)
        throw invalid_argument{"n must be >= 2"};

    if (n % 2 == 0)
        bessel_ptr.reset(new IntegerBesselJ{(n - 2) / 2});
    else
        bessel_ptr.reset(new HalfIntegerBesselJ{(n - 2) / 2});

    mpfr_inits(factor, p, nullptr);

    // Compute factor.
    mpfr_set_d(factor, n / 2.0, MPFR_RNDN);
    mpfr_gamma(factor, factor, MPFR_RNDN);
    mpfr_set_d(p, (n - 2) / 2.0, MPFR_RNDN);
    mpfr_ui_pow(p, 2, p, MPFR_RNDN);
    mpfr_mul(factor, factor, p, MPFR_RNDN);
}


void OmegaFunc::eval(mpfr_t rop, mpfr_t op)
{
    if (rop == op)
        throw invalid_argument{"not implemented: rop = op"};

    if (mpfr_zero_p(op)) {
        mpfr_set_ui(rop, 1, MPFR_RNDN);
        return;
    }    
    
    bessel_ptr->eval(rop, op);

    for (int k = 0; k < (n - 2) / 2; k++)
        mpfr_div(rop, rop, op, MPFR_RNDN);

    if (n % 2 != 0) {
        mpfr_sqrt(p, op, MPFR_RNDN);
        mpfr_div(rop, rop, p, MPFR_RNDN);
    }

    mpfr_mul(rop, rop, factor, MPFR_RNDN);
}


==> anc/omega.h <==
/*
  Omega_n function for verification of Euclidean space solutions.

  AUTHOR:

  - F.M. de Oliveira Filho <fmario@gmail.com>
*/

#ifndef __OMEGA_H__
#define __OMEGA_H__

#include <mpfr.h>
#include <memory>
#include <stdexcept>


// BesselJ function evaluator.
class BesselJ {
public:
    ~BesselJ() { }

    virtual void eval(mpfr_t rop, mpfr_t op) = 0;
};


// Bessel function J_n for n >= 0 integer. This implementation simply
// uses MPFR.
class IntegerBesselJ : public BesselJ {
public:
    explicit IntegerBesselJ(int n) : n{n}
    {
        if (n < 0)
            throw std::invalid_argument{"n must be >= 0"};
    }
    
    void eval(mpfr_t rop, mpfr_t op)
    {
        mpfr_jn(rop, n, op, MPFR_RNDN);
    }
    
private:
    int n;
};


// Bessel function J_{n + 1/2} for n >= 0 integer. This is not thread
// safe.
class HalfIntegerBesselJ : public BesselJ {
public:
    explicit HalfIntegerBesselJ(int n);
    ~HalfIntegerBesselJ();

    // At the moment it is required to have rop != op. If rop == op
    // then an invalid_argument exception is thrown.
    void eval(mpfr_t rop, mpfr_t op);
    
private:
    const int n;
    mpfr_t factor;

    int nsin_factors, ncos_factors;
    mpfr_t *sin_factors, *cos_factors;

    mpfr_t arg, x, y, z, acc;
};


// Omega_n function.
class OmegaFunc {
public:
    explicit OmegaFunc(int n);
    ~OmegaFunc() { mpfr_clears(factor, p, nullptr); }

    // At the moment it is required to have rop != op. If rop == op
    // then an invalid_argument exception is thrown.
    void eval(mpfr_t rop, mpfr_t op);
    
private:
    int n;
    mpfr_t factor, p;
    std::unique_ptr<BesselJ> bessel_ptr;
};


#endif

// Local variables:
// mode: c++
// End:


==> anc/rn3.dat <==
3 10000 180.63604163420288273300684522837400436 180.63604164420289066583791282027959824
6.17695974188353 2 -6.52439282705179
-0.0523566192995637 BQP 6 0 0 -1 1 0 0 0 2 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 -0.147664365063929 -0.038565977757199 0.00679803471061717 -0.272994876486317 -0.070083415030709 0.122773308706388 -0.398322577161772 -0.101598552713229 0.238742595927151 0.511166793659045 1.52885975108133 0.418224601191173 -0.270844619630143 -0.688956883392799 0.128601377643016 0.683536043578831 -1.33867328027575 -0.68985974305525
-0.105219267993578 BQP 6 0 0 0 0 0 0 0 0 1 -1 0 1 0 -1 0 1 2 0 -1 0 0 0 -0.44178193677621 0.605934701335121 1.04578266790774 -0.0962322662377157 -0.335636240358723 -0.24450511887038 0.0185189948558168 0.0719324265199355 0.399838403309726 0.157918334120556 -0.217309444094077 0.0492680628031878 -1.20557179816088 0.578176347835151 0.861581058727592 0.610964107015036 -0.360464328205074 0.0614563776413458
-0.0622548830491052 BQP 6 0 0 -1 1 0 0 0 2 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 -0.395819405831603 0.200093364750534 0.409684494808592 -0.308457440674365 0.174551337302544 0.363595532931119 -0.0266977405293344 0.0921978498636438 0.214968075995853 0.26009607682731 0.0708196465167431 0.687768282244267 1.09639039631689 -0.0292104367135086 0.0346953367001959 -2.58120316499628 1.16149148292998 0.700830707009968
-0.0278358840502688 BQP 6 0 0 -1 1 0 0 0 2 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0.524165432938045 -0.565526290262015 -0.699529139084588 0.468828085214081 -0.186910391353064 -0.572164096943845 0.463201573781454 -0.14843427391932 -0.559204193840443 2.1391951863603 -0.609458289388395 0.430333155463788 0.908547369153802 0.572153188855787 1.63466166164628 0.463892809045788 1.06608337247768 -0.51618003286602
-0.0624263657958126 BQP 6 0 0 0 0 0 0 0 0 1 -1 0 1 0 -1 0 1 2 0 -1 0 0 0 -0.369137711786736 -1.534285785334 -0.706357395589841 -0.0790687974135036 1.17250386206263 0.509962207939878 -0.0308488435717877 0.492762805301729 -0.22015485621578 -0.446909313750757 0.497550019341359 0.17593737282279 -2.32138388782439 0.431463044501564 1.27914891054713 -0.46205086637849 0.490404738354149 0.182981666420164
-0.127422160382196 BQP 6 0 0 0 0 0 0 0 0 1 -1 0 1 0 -1 0 1 2 0 -1 0 0 0 1.30222451051229 1.31554138007302 -1.65228885374795 1.1301531805894 0.888924163922287 0.305132071270514 0.508706521853014 0.165819835728143 0.265492142020078 0.498075611929914 0.263460066925789 0.128360713490037 1.29333141125865 0.431201234618445 -2.47031217796652 0.418445219597677 0.380206014721659 -0.136402456781855
-0.0312156632442832 BQP 5 0 0 0 0 0 0 2 -1 -1 -1 0 1 1 0 1 0 1.49522021394268 1.06106533988005 -0.150272097067343 -0.183765023031868 0.75596288688697 -0.3041392036841 -0.504247589123407 0.559418620164885 -0.586391539753142 -0.131081841465495 0.817566803013844 -0.27888430084932 -0.172149276850966 0.0882319562330023 0.193430515079462


==> anc/rn4.dat <==
4 2260 55.72962705320114 55.7296270632011
8.61241727133661 2 -10.1470423466451
-0.0208650477841068 SUBGRAPH 120 26 4 0.288675134924062 0.288675135675355 0.288675134789086 0.288675134175276 0.288675134924062 0.288675135675355 0.288675134789086 -0.28867513501435 0.288675134924062 0.288675135675355 -0.28867513440054 0.288675134175276 0.288675134924062 0.288675135675355 -0.28867513440054 -0.28867513501435 0.288675134924062 -0.288675133514271 0.288675134789086 0.288675134175276 0.288675134924062 -0.288675133514271 0.288675134789086 -0.28867513501435 0.288675134924062 -0.288675133514271 -0.28867513440054 0.288675134175276 0.288675134924062 -0.288675133514271 -0.28867513440054 -0.28867513501435 -0.288675134265564 0.288675135675355 0.288675134789086 0.288675134175276 -0.288675134265564 0.288675135675355 0.288675134789086 -0.28867513501435 -0.288675134265564 0.288675135675355 -0.28867513440054 0.288675134175276 -0.288675134265564 0.288675135675355 -0.28867513440054 -0.28867513501435 -0.288675134265564 -0.288675133514271 0.288675134789086 0.288675134175276 -0.288675134265564 -0.288675133514271 0.288675134789086 -0.28867513501435 -0.288675134265564 -0.288675133514271 -0.28867513440054 0.288675134175276 -0.288675134265564 -0.288675133514271 -0.28867513440054 -0.28867513501435 -0.577350268860377 1.08054199786443e-09 1.94273084327522e-10 -4.1953729735183e-10 0.577350269518875 1.08054199786443e-09 1.94273084327522e-10 -4.1953729735183e-10 3.29249146723397e-10 -0.577350268109084 1.94273084327522e-10 -4.1953729735183e-10 3.29249146723397e-10 0.577350270270168 1.94273084327522e-10 -4.1953729735183e-10 3.29249146723397e-10 1.08054199786443e-09 -0.577350268995353 -4.1953729735183e-10 3.29249146723397e-10 1.08054199786443e-09 0.577350269383899 -4.1953729735183e-10 3.29249146723397e-10 1.08054199786443e-09 1.94273084327522e-10 -0.577350269609163 3.29249146723397e-10 1.08054199786443e-09 1.94273084327522e-10 0.577350268770088 -0.467086179152109 -0.288675133514271 -0.178411044692272 -4.1953729735183e-10 -0.178411044557296 1.08054199786443e-09 -0.467086179287085 -0.28867513501435 -0.178411044557296 -0.288675133514271 1.94273084327522e-10 -0.467086179900895 -0.467086179152109 -0.178411043806003 1.94273084327522e-10 -0.28867513501435 -0.467086179152109 1.08054199786443e-09 -0.28867513440054 -0.178411045306082 3.29249146723397e-10 -0.288675133514271 -0.467086179287085 -0.178411045306082 3.29249146723397e-10 -0.178411043806003 -0.28867513440054 -0.467086179900895 3.29249146723397e-10 -0.467086178400816 -0.178411044692272 -0.28867513501435 -0.178411044557296 -0.467086178400816 -0.28867513440054 -4.1953729735183e-10 -0.288675134265564 -0.467086178400816 1.94273084327522e-10 -0.178411045306082 -0.288675134265564 -0.178411043806003 -0.467086179287085 -4.1953729735183e-10 -0.288675134265564 1.08054199786443e-09 -0.178411044692272 -0.467086179900895 -0.467086179152109 -0.288675133514271 0.178411045080818 -4.1953729735183e-10 0.178411045215794 1.08054199786443e-09 -0.467086179287085 -0.28867513501435 0.178411045215794 -0.288675133514271 1.94273084327522e-10 -0.467086179900895 -0.467086179152109 0.178411045967087 1.94273084327522e-10 -0.28867513501435 -0.467086179152109 1.08054199786443e-09 -0.28867513440054 0.178411044467008 3.29249146723397e-10 -0.288675133514271 -0.467086179287085 0.178411044467008 3.29249146723397e-10 0.178411045967087 -0.28867513440054 -0.467086179900895 3.29249146723397e-10 -0.467086178400816 0.178411045080818 -0.28867513501435 0.178411045215794 -0.467086178400816 -0.28867513440054 -4.1953729735183e-10 -0.288675134265564 -0.467086178400816 1.94273084327522e-10 0.178411044467008 -0.288675134265564 0.178411045967087 -0.467086179287085 -4.1953729735183e-10 -0.288675134265564 1.08054199786443e-09 0.178411045080818 -0.467086179900895 -0.467086179152109 0.288675135675355 -0.178411044692272 -4.1953729735183e-10 -0.178411044557296 1.08054199786443e-09 -0.467086179287085 0.288675134175276 -0.178411044557296 0.288675135675355 1.94273084327522e-10 -0.467086179900895 -0.467086179152109 -0.178411043806003 1.94273084327522e-10 0.288675134175276 -0.467086179152109 1.08054199786443e-09 0.288675134789086 -0.178411045306082 3.29249146723397e-10 0.288675135675355 -0.467086179287085 -0.178411045306082 3.29249146723397e-10 -0.178411043806003 0.288675134789086 -0.467086179900895 3.29249146723397e-10 -0.467086178400816 -0.178411044692272 0.288675134175276 -0.178411044557296 -0.467086178400816 0.288675134789086 -4.1953729735183e-10 0.288675134924062 -0.467086178400816 1.94273084327522e-10 -0.178411045306082 0.288675134924062 -0.178411043806003 -0.467086179287085 -4.1953729735183e-10 0.288675134924062 1.08054199786443e-09 -0.178411044692272 -0.467086179900895 -0.467086179152109 0.288675135675355 0.178411045080818 -4.1953729735183e-10 0.178411045215794 1.08054199786443e-09 -0.467086179287085 0.288675134175276 0.178411045215794 0.288675135675355 1.94273084327522e-10 -0.467086179900895 -0.467086179152109 0.178411045967087 1.94273084327522e-10 0.288675134175276 -0.467086179152109 1.08054199786443e-09 0.288675134789086 0.178411044467008 3.29249146723397e-10 0.288675135675355 -0.467086179287085 0.178411044467008 3.29249146723397e-10 0.178411045967087 0.288675134789086 -0.467086179900895 3.29249146723397e-10 -0.467086178400816 0.178411045080818 0.288675134175276 0.178411045215794 -0.467086178400816 0.288675134789086 -4.1953729735183e-10 0.288675134924062 -0.467086178400816 1.94273084327522e-10 0.178411044467008 0.288675134924062 0.178411045967087 -0.467086179287085 -4.1953729735183e-10 0.288675134924062 1.08054199786443e-09 0.178411045080818 -0.467086179900895 0.467086179810607 -0.288675133514271 -0.178411044692272 -4.1953729735183e-10 -0.178411044557296 1.08054199786443e-09 0.467086179675631 -0.28867513501435 -0.178411044557296 -0.288675133514271 1.94273084327522e-10 0.46708617906182 0.467086179810607 -0.178411043806003 1.94273084327522e-10 -0.28867513501435 0.467086179810607 1.08054199786443e-09 -0.28867513440054 -0.178411045306082 3.29249146723397e-10 -0.288675133514271 0.467086179675631 -0.178411045306082 3.29249146723397e-10 -0.178411043806003 -0.28867513440054 0.46708617906182 3.29249146723397e-10 0.4670861805619 -0.178411044692272 -0.28867513501435 -0.178411044557296 0.4670861805619 -0.28867513440054 -4.1953729735183e-10 -0.288675134265564 0.4670861805619 1.94273084327522e-10 -0.178411045306082 -0.288675134265564 -0.178411043806003 0.467086179675631 -4.1953729735183e-10 -0.288675134265564 1.08054199786443e-09 -0.178411044692272 0.46708617906182 0.467086179810607 -0.288675133514271 0.178411045080818 -4.1953729735183e-10 0.178411045215794 1.08054199786443e-09 0.467086179675631 -0.28867513501435 0.178411045215794 -0.288675133514271 1.94273084327522e-10 0.46708617906182 0.467086179810607 0.178411045967087 1.94273084327522e-10 -0.28867513501435 0.467086179810607 1.08054199786443e-09 -0.28867513440054 0.178411044467008 3.29249146723397e-10 -0.288675133514271 0.467086179675631 0.178411044467008 3.29249146723397e-10 0.178411045967087 -0.28867513440054 0.46708617906182 3.29249146723397e-10 0.4670861805619 0.178411045080818 -0.28867513501435 0.178411045215794 0.4670861805619 -0.28867513440054 -4.1953729735183e-10 -0.288675134265564 0.4670861805619 1.94273084327522e-10 0.178411044467008 -0.288675134265564 0.178411045967087 0.467086179675631 -4.1953729735183e-10 -0.288675134265564 1.08054199786443e-09 0.178411045080818 0.46708617906182 0.467086179810607 0.288675135675355 -0.178411044692272 -4.1953729735183e-10 -0.178411044557296 1.08054199786443e-09 0.467086179675631 0.288675134175276 -0.178411044557296 0.288675135675355 1.94273084327522e-10 0.46708617906182 0.467086179810607 -0.178411043806003 1.94273084327522e-10 0.288675134175276 0.467086179810607 1.08054199786443e-09 0.288675134789086 -0.178411045306082 3.29249146723397e-10 0.288675135675355 0.467086179675631 -0.178411045306082 3.29249146723397e-10 -0.178411043806003 0.288675134789086 0.46708617906182 3.29249146723397e-10 0.4670861805619 -0.178411044692272 0.288675134175276 -0.178411044557296 0.4670861805619 0.288675134789086 -4.1953729735183e-10 0.288675134924062 0.4670861805619 1.94273084327522e-10 -0.178411045306082 0.288675134924062 -0.178411043806003 0.467086179675631 -4.1953729735183e-10 0.288675134924062 1.08054199786443e-09 -0.178411044692272 0.46708617906182 0.467086179810607 0.288675135675355 0.178411045080818 -4.1953729735183e-10 0.178411045215794 1.08054199786443e-09 0.467086179675631 0.288675134175276 0.178411045215794 0.288675135675355 1.94273084327522e-10 0.46708617906182 0.467086179810607 0.178411045967087 1.94273084327522e-10 0.288675134175276 0.467086179810607 1.08054199786443e-09 0.288675134789086 0.178411044467008 3.29249146723397e-10 0.288675135675355 0.467086179675631 0.178411044467008 3.29249146723397e-10 0.178411045967087 0.288675134789086 0.46708617906182 3.29249146723397e-10 0.4670861805619 0.178411045080818 0.288675134175276 0.178411045215794 0.4670861805619 0.288675134789086 -4.1953729735183e-10 0.288675134924062 0.4670861805619 1.94273084327522e-10 0.178411044467008 0.288675134924062 0.178411045967087 0.467086179675631 -4.1953729735183e-10 0.288675134924062 1.08054199786443e-09 0.178411045080818 0.46708617906182
-0.713344708198797 BQP 6 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 -0.0897629366809126 0.131169365838446 0.520576075473538 0.272408500823549 -1.28332826515409 0.881403529364096 -0.455573819913412 -0.711333508535196 0.891112808121408 -0.655692492735329 -0.0645285994711244 -1.2968849971573 0.846695203191037 -0.0126152950325303 0.698269318068436 0.0123711839397449 -0.512946155409405 1.32189407088558 -0.524608607647482 -0.621774317585515 -1.61815886134842 0.849450015939955 -0.486302044171467 -0.380231843627438
-0.0992236813043073 BQP 6 0 0 0 0 0 0 0 0 -1 1 -1 1 2 -1 1 -1 0 -1 1 2 -1 0 -1.85158151874241 -0.163778444704682 0.189294707573133 0.893744121637159 0.0867819526329166 -0.134938722971994 1.61251549831778 0.931474036728484 0.683654210636213 -0.490104616408117 -0.496707938085728 1.49832753124607 0.676101183909176 -0.485724474330466 -0.475071038960039 1.49034252031219 -0.0436582504411348 -0.119117688361733 -0.604916420237921 0.364489810075518 -0.0409459759759086 -0.119983470547697 -0.581728226855624 0.372482483508463


==> anc/rn5.dat <==
5 1000 62.78407025618003 62.7840702661800
29.0494392335542 2 -16.0165480511656
-0.0235076676019867 SUBGRAPH 120 26 4 0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.577350269189626 6.90958680878661e-310 0 0 0.577350269189626 6.90958680878661e-310 0 0 6.90958680878661e-310 -0.577350269189626 0 0 6.90958680878661e-310 0.577350269189626 0 0 6.90958680878661e-310 6.90958680878661e-310 -0.577350269189626 0 6.90958680878661e-310 6.90958680878661e-310 0.577350269189626 0 6.90958680878661e-310 6.90958680878661e-310 0 -0.577350269189626 6.90958680878661e-310 6.90958680878661e-310 0 0.577350269189626 -0.467086179481358 -0.288675134594813 -0.178411044886545 0 -0.178411044886545 6.90958680878661e-310 -0.467086179481358 -0.288675134594813 -0.178411044886545 -0.288675134594813 0 -0.467086179481358 -0.467086179481358 -0.178411044886545 0 -0.288675134594813 -0.467086179481358 6.90958680878661e-310 -0.288675134594813 -0.178411044886545 6.90958680878661e-310 -0.288675134594813 -0.467086179481358 -0.178411044886545 6.90958680878661e-310 -0.178411044886545 -0.288675134594813 -0.467086179481358 6.90958680878661e-310 -0.467086179481358 -0.178411044886545 -0.288675134594813 -0.178411044886545 -0.467086179481358 -0.288675134594813 0 -0.288675134594813 -0.467086179481358 0 -0.178411044886545 -0.288675134594813 -0.178411044886545 -0.467086179481358 0 -0.288675134594813 6.90958680878661e-310 -0.178411044886545 -0.467086179481358 -0.467086179481358 -0.288675134594813 0.178411044886545 0 0.178411044886545 6.90958680878661e-310 -0.467086179481358 -0.288675134594813 0.178411044886545 -0.288675134594813 0 -0.467086179481358 -0.467086179481358 0.178411044886545 0 -0.288675134594813 -0.467086179481358 6.90958680878661e-310 -0.288675134594813 0.178411044886545 6.90958680878661e-310 -0.288675134594813 -0.467086179481358 0.178411044886545 6.90958680878661e-310 0.178411044886545 -0.288675134594813 -0.467086179481358 6.90958680878661e-310 -0.467086179481358 0.178411044886545 -0.288675134594813 0.178411044886545 -0.467086179481358 -0.288675134594813 0 -0.288675134594813 -0.467086179481358 0 0.178411044886545 -0.288675134594813 0.178411044886545 -0.467086179481358 0 -0.288675134594813 6.90958680878661e-310 0.178411044886545 -0.467086179481358 -0.467086179481358 0.288675134594813 -0.178411044886545 0 -0.178411044886545 6.90958680878661e-310 -0.467086179481358 0.288675134594813 -0.178411044886545 0.288675134594813 0 -0.467086179481358 -0.467086179481358 -0.178411044886545 0 0.288675134594813 -0.467086179481358 6.90958680878661e-310 0.288675134594813 -0.178411044886545 6.90958680878661e-310 0.288675134594813 -0.467086179481358 -0.178411044886545 6.90958680878661e-310 -0.178411044886545 0.288675134594813 -0.467086179481358 6.90958680878661e-310 -0.467086179481358 -0.178411044886545 0.288675134594813 -0.178411044886545 -0.467086179481358 0.288675134594813 0 0.288675134594813 -0.467086179481358 0 -0.178411044886545 0.288675134594813 -0.178411044886545 -0.467086179481358 0 0.288675134594813 6.90958680878661e-310 -0.178411044886545 -0.467086179481358 -0.467086179481358 0.288675134594813 0.178411044886545 0 0.178411044886545 6.90958680878661e-310 -0.467086179481358 0.288675134594813 0.178411044886545 0.288675134594813 0 -0.467086179481358 -0.467086179481358 0.178411044886545 0 0.288675134594813 -0.467086179481358 6.90958680878661e-310 0.288675134594813 0.178411044886545 6.90958680878661e-310 0.288675134594813 -0.467086179481358 0.178411044886545 6.90958680878661e-310 0.178411044886545 0.288675134594813 -0.467086179481358 6.90958680878661e-310 -0.467086179481358 0.178411044886545 0.288675134594813 0.178411044886545 -0.467086179481358 0.288675134594813 0 0.288675134594813 -0.467086179481358 0 0.178411044886545 0.288675134594813 0.178411044886545 -0.467086179481358 0 0.288675134594813 6.90958680878661e-310 0.178411044886545 -0.467086179481358 0.467086179481358 -0.288675134594813 -0.178411044886545 0 -0.178411044886545 6.90958680878661e-310 0.467086179481358 -0.288675134594813 -0.178411044886545 -0.288675134594813 0 0.467086179481358 0.467086179481358 -0.178411044886545 0 -0.288675134594813 0.467086179481358 6.90958680878661e-310 -0.288675134594813 -0.178411044886545 6.90958680878661e-310 -0.288675134594813 0.467086179481358 -0.178411044886545 6.90958680878661e-310 -0.178411044886545 -0.288675134594813 0.467086179481358 6.90958680878661e-310 0.467086179481358 -0.178411044886545 -0.288675134594813 -0.178411044886545 0.467086179481358 -0.288675134594813 0 -0.288675134594813 0.467086179481358 0 -0.178411044886545 -0.288675134594813 -0.178411044886545 0.467086179481358 0 -0.288675134594813 6.90958680878661e-310 -0.178411044886545 0.467086179481358 0.467086179481358 -0.288675134594813 0.178411044886545 0 0.178411044886545 6.90958680878661e-310 0.467086179481358 -0.288675134594813 0.178411044886545 -0.288675134594813 0 0.467086179481358 0.467086179481358 0.178411044886545 0 -0.288675134594813 0.467086179481358 6.90958680878661e-310 -0.288675134594813 0.178411044886545 6.90958680878661e-310 -0.288675134594813 0.467086179481358 0.178411044886545 6.90958680878661e-310 0.178411044886545 -0.288675134594813 0.467086179481358 6.90958680878661e-310 0.467086179481358 0.178411044886545 -0.288675134594813 0.178411044886545 0.467086179481358 -0.288675134594813 0 -0.288675134594813 0.467086179481358 0 0.178411044886545 -0.288675134594813 0.178411044886545 0.467086179481358 0 -0.288675134594813 6.90958680878661e-310 0.178411044886545 0.467086179481358 0.467086179481358 0.288675134594813 -0.178411044886545 0 -0.178411044886545 6.90958680878661e-310 0.467086179481358 0.288675134594813 -0.178411044886545 0.288675134594813 0 0.467086179481358 0.467086179481358 -0.178411044886545 0 0.288675134594813 0.467086179481358 6.90958680878661e-310 0.288675134594813 -0.178411044886545 6.90958680878661e-310 0.288675134594813 0.467086179481358 -0.178411044886545 6.90958680878661e-310 -0.178411044886545 0.288675134594813 0.467086179481358 6.90958680878661e-310 0.467086179481358 -0.178411044886545 0.288675134594813 -0.178411044886545 0.467086179481358 0.288675134594813 0 0.288675134594813 0.467086179481358 0 -0.178411044886545 0.288675134594813 -0.178411044886545 0.467086179481358 0 0.288675134594813 6.90958680878661e-310 -0.178411044886545 0.467086179481358 0.467086179481358 0.288675134594813 0.178411044886545 0 0.178411044886545 6.90958680878661e-310 0.467086179481358 0.288675134594813 0.178411044886545 0.288675134594813 0 0.467086179481358 0.467086179481358 0.178411044886545 0 0.288675134594813 0.467086179481358 6.90958680878661e-310 0.288675134594813 0.178411044886545 6.90958680878661e-310 0.288675134594813 0.467086179481358 0.178411044886545 6.90958680878661e-310 0.178411044886545 0.288675134594813 0.467086179481358 6.90958680878661e-310 0.467086179481358 0.178411044886545 0.288675134594813 0.178411044886545 0.467086179481358 0.288675134594813 0 0.288675134594813 0.467086179481358 0 0.178411044886545 0.288675134594813 0.178411044886545 0.467086179481358 0 0.288675134594813 6.90958680878661e-310 0.178411044886545 0.467086179481358
-0.112739079421143 BQP 5 0 2 0 -1 0 -1 0 0 0 0 0 0 1 0 0 0 0.769877028126574 0.665823888458361 -0.0275894919901873 0.449007787700559 -0.714382053421082 -0.489951986794863 0.397631271922 0.429015076292816 0.274203260166413 -0.219135318923377 0.880649240018662 0.67714714588401 0.00457433286909743 0.326850579141515 -0.725299958640919 -0.672559934932247 1.86757164643936 -0.643742857158275 0.628771937488703 0.146037802858548 0.659151491556264 0.654480743894862 -0.0596848828601588 0.571122060189188 -0.703483491656453
-8.1213059684877 BQP 5 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 -0.716612534021325 0.046557034562777 -1.0574397269601 -0.910766525521028 -0.516537829823391 1.69953335666088 -0.290474224932605 -1.87444630648661 0.708412472927089 0.0965386902051934 0.960427287061504 0.0846871676531224 -0.0753675607113374 0.628823260337022 -2.20144249733055 -0.717109417778197 -0.718176684553834 -0.915668982965504 -1.3631757269747 -0.159426252503703 -1.32495667245862 0.0548783397024453 1.33825200575814 0.487626948322243 1.29912920433891
-0.0616403855274323 BQP 5 0 0 0 0 0 0 0 1 0 -1 0 0 -1 0 0 2 0.649058402314449 1.02633900184198 0.247340860459541 1.13139553518095 -0.684069546954229 0.692462745178177 -0.556555030661942 -0.575253920458841 -1.06629572376001 -0.213885602347859 0.49192191363107 -0.552398112355474 -0.726215182227437 -1.22437052366203 0.0106487688340647 0.138807676784531 1.31270389221747 -0.511568329665834 -0.387154404855237 1.0437668614947 0.526942520480898 -0.553124148830558 -0.699838331525878 -1.19677062293875 -0.0285653543724488


==> anc/rn6.dat <==
6 92 22.5827295831044 22.582729593104443
19.4182520061724 2 -22.2230655796006
-0.0192001443981719 SUBGRAPH 120 26 4 0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.288675134594813 -0.577350269189626 4.21667300521267e-33 4.19251565035644e-33 4.16800720817255e-33 0.577350269189626 4.21667300521267e-33 4.19251565035644e-33 4.16800720817255e-33 4.24041288714429e-33 -0.577350269189626 4.19251565035644e-33 4.16800720817255e-33 4.24041288714429e-33 0.577350269189626 4.19251565035644e-33 4.16800720817255e-33 4.24041288714429e-33 4.21667300521267e-33 -0.577350269189626 4.16800720817255e-33 4.24041288714429e-33 4.21667300521267e-33 0.577350269189626 4.16800720817255e-33 4.24041288714429e-33 4.21667300521267e-33 4.19251565035644e-33 -0.577350269189626 4.24041288714429e-33 4.21667300521267e-33 4.19251565035644e-33 0.577350269189626 -0.467086179481358 -0.288675134594813 -0.178411044886545 4.16800720817255e-33 -0.178411044886545 4.21667300521267e-33 -0.467086179481358 -0.288675134594813 -0.178411044886545 -0.288675134594813 4.19251565035644e-33 -0.467086179481358 -0.467086179481358 -0.178411044886545 4.19251565035644e-33 -0.288675134594813 -0.467086179481358 4.21667300521267e-33 -0.288675134594813 -0.178411044886545 4.24041288714429e-33 -0.288675134594813 -0.467086179481358 -0.178411044886545 4.24041288714429e-33 -0.178411044886545 -0.288675134594813 -0.467086179481358 4.24041288714429e-33 -0.467086179481358 -0.178411044886545 -0.288675134594813 -0.178411044886545 -0.467086179481358 -0.288675134594813 4.16800720817255e-33 -0.288675134594813 -0.467086179481358 4.19251565035644e-33 -0.178411044886545 -0.288675134594813 -0.178411044886545 -0.467086179481358 4.16800720817255e-33 -0.288675134594813 4.21667300521267e-33 -0.178411044886545 -0.467086179481358 -0.467086179481358 -0.288675134594813 0.178411044886545 4.16800720817255e-33 0.178411044886545 4.21667300521267e-33 -0.467086179481358 -0.288675134594813 0.178411044886545 -0.288675134594813 4.19251565035644e-33 -0.467086179481358 -0.467086179481358 0.178411044886545 4.19251565035644e-33 -0.288675134594813 -0.467086179481358 4.21667300521267e-33 -0.288675134594813 0.178411044886545 4.24041288714429e-33 -0.288675134594813 -0.467086179481358 0.178411044886545 4.24041288714429e-33 0.178411044886545 -0.288675134594813 -0.467086179481358 4.24041288714429e-33 -0.467086179481358 0.178411044886545 -0.288675134594813 0.178411044886545 -0.467086179481358 -0.288675134594813 4.16800720817255e-33 -0.288675134594813 -0.467086179481358 4.19251565035644e-33 0.178411044886545 -0.288675134594813 0.178411044886545 -0.467086179481358 4.16800720817255e-33 -0.288675134594813 4.21667300521267e-33 0.178411044886545 -0.467086179481358 -0.467086179481358 0.288675134594813 -0.178411044886545 4.16800720817255e-33 -0.178411044886545 4.21667300521267e-33 -0.467086179481358 0.288675134594813 -0.178411044886545 0.288675134594813 4.19251565035644e-33 -0.467086179481358 -0.467086179481358 -0.178411044886545 4.19251565035644e-33 0.288675134594813 -0.467086179481358 4.21667300521267e-33 0.288675134594813 -0.178411044886545 4.24041288714429e-33 0.288675134594813 -0.467086179481358 -0.178411044886545 4.24041288714429e-33 -0.178411044886545 0.288675134594813 -0.467086179481358 4.24041288714429e-33 -0.467086179481358 -0.178411044886545 0.288675134594813 -0.178411044886545 -0.467086179481358 0.288675134594813 4.16800720817255e-33 0.288675134594813 -0.467086179481358 4.19251565035644e-33 -0.178411044886545 0.288675134594813 -0.178411044886545 -0.467086179481358 4.16800720817255e-33 0.288675134594813 4.21667300521267e-33 -0.178411044886545 -0.467086179481358 -0.467086179481358 0.288675134594813 0.178411044886545 4.16800720817255e-33 0.178411044886545 4.21667300521267e-33 -0.467086179481358 0.288675134594813 0.178411044886545 0.288675134594813 4.19251565035644e-33 -0.467086179481358 -0.467086179481358 0.178411044886545 4.19251565035644e-33 0.288675134594813 -0.467086179481358 4.21667300521267e-33 0.288675134594813 0.178411044886545 4.24041288714429e-33 0.288675134594813 -0.467086179481358 0.178411044886545 4.24041288714429e-33 0.178411044886545 0.288675134594813 -0.467086179481358 4.24041288714429e-33 -0.467086179481358 0.178411044886545 0.288675134594813 0.178411044886545 -0.467086179481358 0.288675134594813 4.16800720817255e-33 0.288675134594813 -0.467086179481358 4.19251565035644e-33 0.178411044886545 0.288675134594813 0.178411044886545 -0.467086179481358 4.16800720817255e-33 0.288675134594813 4.21667300521267e-33 0.178411044886545 -0.467086179481358 0.467086179481358 -0.288675134594813 -0.178411044886545 4.16800720817255e-33 -0.178411044886545 4.21667300521267e-33 0.467086179481358 -0.288675134594813 -0.178411044886545 -0.288675134594813 4.19251565035644e-33 0.467086179481358 0.467086179481358 -0.178411044886545 4.19251565035644e-33 -0.288675134594813 0.467086179481358 4.21667300521267e-33 -0.288675134594813 -0.178411044886545 4.24041288714429e-33 -0.288675134594813 0.467086179481358 -0.178411044886545 4.24041288714429e-33 -0.178411044886545 -0.288675134594813 0.467086179481358 4.24041288714429e-33 0.467086179481358 -0.178411044886545 -0.288675134594813 -0.178411044886545 0.467086179481358 -0.288675134594813 4.16800720817255e-33 -0.288675134594813 0.467086179481358 4.19251565035644e-33 -0.178411044886545 -0.288675134594813 -0.178411044886545 0.467086179481358 4.16800720817255e-33 -0.288675134594813 4.21667300521267e-33 -0.178411044886545 0.467086179481358 0.467086179481358 -0.288675134594813 0.178411044886545 4.16800720817255e-33 0.178411044886545 4.21667300521267e-33 0.467086179481358 -0.288675134594813 0.178411044886545 -0.288675134594813 4.19251565035644e-33 0.467086179481358 0.467086179481358 0.178411044886545 4.19251565035644e-33 -0.288675134594813 0.467086179481358 4.21667300521267e-33 -0.288675134594813 0.178411044886545 4.24041288714429e-33 -0.288675134594813 0.467086179481358 0.178411044886545 4.24041288714429e-33 0.178411044886545 -0.288675134594813 0.467086179481358 4.24041288714429e-33 0.467086179481358 0.178411044886545 -0.288675134594813 0.178411044886545 0.467086179481358 -0.288675134594813 4.16800720817255e-33 -0.288675134594813 0.467086179481358 4.19251565035644e-33 0.178411044886545 -0.288675134594813 0.178411044886545 0.467086179481358 4.16800720817255e-33 -0.288675134594813 4.21667300521267e-33 0.178411044886545 0.467086179481358 0.467086179481358 0.288675134594813 -0.178411044886545 4.16800720817255e-33 -0.178411044886545 4.21667300521267e-33 0.467086179481358 0.288675134594813 -0.178411044886545 0.288675134594813 4.19251565035644e-33 0.467086179481358 0.467086179481358 -0.178411044886545 4.19251565035644e-33 0.288675134594813 0.467086179481358 4.21667300521267e-33 0.288675134594813 -0.178411044886545 4.24041288714429e-33 0.288675134594813 0.467086179481358 -0.178411044886545 4.24041288714429e-33 -0.178411044886545 0.288675134594813 0.467086179481358 4.24041288714429e-33 0.467086179481358 -0.178411044886545 0.288675134594813 -0.178411044886545 0.467086179481358 0.288675134594813 4.16800720817255e-33 0.288675134594813 0.467086179481358 4.19251565035644e-33 -0.178411044886545 0.288675134594813 -0.178411044886545 0.467086179481358 4.16800720817255e-33 0.288675134594813 4.21667300521267e-33 -0.178411044886545 0.467086179481358 0.467086179481358 0.288675134594813 0.178411044886545 4.16800720817255e-33 0.178411044886545 4.21667300521267e-33 0.467086179481358 0.288675134594813 0.178411044886545 0.288675134594813 4.19251565035644e-33 0.467086179481358 0.467086179481358 0.178411044886545 4.19251565035644e-33 0.288675134594813 0.467086179481358 4.21667300521267e-33 0.288675134594813 0.178411044886545 4.24041288714429e-33 0.288675134594813 0.467086179481358 0.178411044886545 4.24041288714429e-33 0.178411044886545 0.288675134594813 0.467086179481358 4.24041288714429e-33 0.467086179481358 0.178411044886545 0.288675134594813 0.178411044886545 0.467086179481358 0.288675134594813 4.16800720817255e-33 0.288675134594813 0.467086179481358 4.19251565035644e-33 0.178411044886545 0.288675134594813 0.178411044886545 0.467086179481358 4.16800720817255e-33 0.288675134594813 4.21667300521267e-33 0.178411044886545 0.467086179481358
-0.209459853196777 BQP 5 0 0 0 0 0 0 2 -1 0 -1 0 0 1 0 0 0 -0.907115189129233 0.314046954987798 -0.214573840440663 0.0470771335959354 -1.69676961015153 -1.08032986543325 -0.51112774798846 0.794757886374142 -0.415131206890988 0.999467891732683 -0.220437557777636 0.410556596718551 -0.398592947152049 0.602461249927139 -0.479857992536759 0.917742292552865 -0.225732414949386 0.369972029384784 1.6754596880122 -0.438310663620053 1.12720925367093 -1.06942700364813 -0.65268508386746 -0.766323409161088 -0.623701540087778 0.987125969449262 -0.350385755030613 1.08122066369161 -0.215145959520835 0.451150886969686


==> anc/rn7.dat <==
7 180 32.8037323751963 32.8037323951963
41.2592217745085 2 -38.3546919511201
-0.0995946626401763 SUBGRAPH 56 7 7 0 0 0 0 -0.353553390593274 -0.353553390593274 -0.353553390593274 0 0 0 0 -0.353553390593274 -0.353553390593274 0.353553390593274 0 0 0 0 -0.353553390593274 0.353553390593274 -0.353553390593274 0 0 0 0 -0.353553390593274 0.353553390593274 0.353553390593274 0 0 0 0 0.353553390593274 -0.353553390593274 -0.353553390593274 0 0 0 0 0.353553390593274 -0.353553390593274 0.353553390593274 0 0 0 0 0.353553390593274 0.353553390593274 -0.353553390593274 0 0 0 0 0.353553390593274 0.353553390593274 0.353553390593274 -0.353553390593274 0 0 -0.353553390593274 -0.353553390593274 0 0 -0.353553390593274 0 0 -0.353553390593274 0.353553390593274 0 0 -0.353553390593274 0 0 0.353553390593274 -0.353553390593274 0 0 -0.353553390593274 0 0 0.353553390593274 0.353553390593274 0 0 0.353553390593274 0 0 -0.353553390593274 -0.353553390593274 0 0 0.353553390593274 0 0 -0.353553390593274 0.353553390593274 0 0 0.353553390593274 0 0 0.353553390593274 -0.353553390593274 0 0 0.353553390593274 0 0 0.353553390593274 0.353553390593274 0 0 0 -0.353553390593274 0 -0.353553390593274 0 -0.353553390593274 0 0 -0.353553390593274 0 -0.353553390593274 0 0.353553390593274 0 0 -0.353553390593274 0 0.353553390593274 0 -0.353553390593274 0 0 -0.353553390593274 0 0.353553390593274 0 0.353553390593274 0 0 0.353553390593274 0 -0.353553390593274 0 -0.353553390593274 0 0 0.353553390593274 0 -0.353553390593274 0 0.353553390593274 0 0 0.353553390593274 0 0.353553390593274 0 -0.353553390593274 0 0 0.353553390593274 0 0.353553390593274 0 0.353553390593274 0 0 0 -0.353553390593274 -0.353553390593274 0 0 -0.353553390593274 0 0 -0.353553390593274 -0.353553390593274 0 0 0.353553390593274 0 0 -0.353553390593274 0.353553390593274 0 0 -0.353553390593274 0 0 -0.353553390593274 0.353553390593274 0 0 0.353553390593274 0 0 0.353553390593274 -0.353553390593274 0 0 -0.353553390593274 0 0 0.353553390593274 -0.353553390593274 0 0 0.353553390593274 0 0 0.353553390593274 0.353553390593274 0 0 -0.353553390593274 0 0 0.353553390593274 0.353553390593274 0 0 0.353553390593274 0 -0.353553390593274 -0.353553390593274 0 -0.353553390593274 0 0 0 -0.353553390593274 -0.353553390593274 0 0.353553390593274 0 0 0 -0.353553390593274 0.353553390593274 0 -0.353553390593274 0 0 0 -0.353553390593274 0.353553390593274 0 0.353553390593274 0 0 0 0.353553390593274 -0.353553390593274 0 -0.353553390593274 0 0 0 0.353553390593274 -0.353553390593274 0 0.353553390593274 0 0 0 0.353553390593274 0.353553390593274 0 -0.353553390593274 0 0 0 0.353553390593274 0.353553390593274 0 0.353553390593274 0 0 -0.353553390593274 0 -0.353553390593274 0 0 -0.353553390593274 0 -0.353553390593274 0 -0.353553390593274 0 0 0.353553390593274 0 -0.353553390593274 0 0.353553390593274 0 0 -0.353553390593274 0 -0.353553390593274 0 0.353553390593274 0 0 0.353553390593274 0 0.353553390593274 0 -0.353553390593274 0 0 -0.353553390593274 0 0.353553390593274 0 -0.353553390593274 0 0 0.353553390593274 0 0.353553390593274 0 0.353553390593274 0 0 -0.353553390593274 0 0.353553390593274 0 0.353553390593274 0 0 0.353553390593274 0 -0.353553390593274 -0.353553390593274 0 0 0 0 -0.353553390593274 -0.353553390593274 -0.353553390593274 0 0 0 0 0.353553390593274 -0.353553390593274 0.353553390593274 0 0 0 0 -0.353553390593274 -0.353553390593274 0.353553390593274 0 0 0 0 0.353553390593274 0.353553390593274 -0.353553390593274 0 0 0 0 -0.353553390593274 0.353553390593274 -0.353553390593274 0 0 0 0 0.353553390593274 0.353553390593274 0.353553390593274 0 0 0 0 -0.353553390593274 0.353553390593274 0.353553390593274 0 0 0 0 0.353553390593274
-4.39233414637848 BQP 5 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 -0.703387981534517 0.882147891021315 1.2610115079038 -0.444651913249753 2.19387190598916 -1.70758842439126 0.731093954525112 -1.18641097586836 -0.210435201492722 0.931884866314678 0.844091352916593 -1.08269224172147 0.367196409334437 -0.424608109171703 -1.05260812145502 0.307502783441088 0.979581574569807 1.10788149822153 -0.545074120079585 0.669258566145436 -0.0841159364814719 -0.957706190928124 -2.1270840317099 0.786247005973198 -1.57515443999071 0.795199203460548 0.341837640261426 0.0894086298134831 0.956306070031954 0.151145735950627 -0.00527484396677224 0.720961496367096 1.32334295928323 1.14099069658616 -1.14638118770108
-0.130027728134017 BQP 5 0 0 0 0 0 0 0 0 -1 1 0 0 0 2 -1 0 -0.323724741336455 0.716598384128973 0.154370122661029 -0.346039219687874 1.82561396781945 0.866001693458316 -0.217947570938823 0.197638257026242 -0.0572796454985315 -0.152708881596894 0.62993119551191 -0.135907095038904 0.0790890054630971 -0.321831022305567 1.92313858249479 -0.311239093662479 -0.884412557697006 -0.103486462319046 -0.240887600704169 -0.319456896042583 -1.21057392893478 0.21391202253866 -0.0475151286245381 -0.180828660549506 0.504040406735895 -0.129606024064685 0.125193829108496 -0.197803570150333 0.230021589593369 -0.0378460904601156 -0.208935586432264 0.378125794407207 -0.123301513291456 0.171265317255799 -0.0736649974375247


==> anc/rn8.dat <==
8 2500 46.167853512924374 46.1678535229244
94.3000272050218 2 -52.3820235316219
-0.0192859288559153 SUBGRAPH 240 36 8 -0.408248290463863 6.91628222158927e-310 0 0 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0 -0.408248290463863 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 0.408248290463863 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.408248290463863 -0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.408248290463863 6.91628222158927e-310 0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.408248290463863 6.91628222158927e-310 0 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 0 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 -0.408248290463863 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 0.408248290463863 -0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 0.408248290463863 0 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 -0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 6.91628222158927e-310 6.91628222158927e-310 0 0 0.408248290463863 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 -0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 6.91628222158927e-310 -0.408248290463863 0 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 6.91628222158927e-310 6.91628222158927e-310 0 0.408248290463863 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 0 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 -0.408248290463863 0 0 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 -0.408248290463863 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 0.408248290463863 0 0 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 -0.408248290463863 0 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.408248290463863 0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 -0.408248290463863 0 0 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 -0.408248290463863 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 6.91628222158927e-310 6.91628222158927e-310 0 -0.408248290463863 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.408248290463863 6.91628222158927e-310 0 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 0 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 -0.408248290463863 0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 0.408248290463863 0.408248290463863 1.19420081989947e-34 0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.408248290463863 -0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 0.408248290463863 0 0 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 0.408248290463863 0 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 6.91628222158927e-310 0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 0.408248290463863 6.91628222158927e-310 0 0 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 6.91628222158927e-310 -0.408248290463863 0 0 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.408248290463863 6.91628222158927e-310 0 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 0.408248290463863 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 6.91628222158927e-310 0.408248290463863 0 0 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 -0.408248290463863 -0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 6.91628222158927e-310 6.91628222158927e-310 0 0.408248290463863 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 0.408248290463863 6.91628222158927e-310 0 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0 0.408248290463863 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 -0.408248290463863 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0.408248290463863 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.408248290463863 0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 0 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 -0.408248290463863 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 0 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 0 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 -0.408248290463863 6.91628222158927e-310 0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 -0.408248290463863 6.91628222158927e-310 -0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0.408248290463863 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 -0.408248290463863 0.408248290463863 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 0.408248290463863 0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0 -0.408248290463863 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 6.91628222158927e-310 0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 -0.408248290463863 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.408248290463863 6.91628222158927e-310 0 0 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 0 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 0.408248290463863 0 0 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.408248290463863 6.91628222158927e-310 0 0 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.408248290463863 6.91628222158927e-310 -0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 -0.408248290463863 -0.408248290463863 1.19420081989947e-34 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 0.408248290463863 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 6.91628222158927e-310 -0.408248290463863 0 0 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 -0.408248290463863 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 0.408248290463863 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 0.408248290463863 -0.408248290463863 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 -0.408248290463863 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 -0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 -0.408248290463863 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 -0.408248290463863 0 0 1.19420087314671e-34 1.19420102019037e-34 0.408248290463863 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 0 0 0.408248290463863 1.19420102019037e-34 -0.408248290463863 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.408248290463863 6.91628222158927e-310 0 0 1.19420087314671e-34 -0.408248290463863 1.19420099379081e-34 1.19420081989947e-34 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 0 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 -0.408248290463863 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 -0.408248290463863 -0.408248290463863 1.19420087314671e-34 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 1.19420087314671e-34 0.408248290463863 1.19420099379081e-34 0.408248290463863 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 6.91628222158927e-310 6.91628222158927e-310 0 0 -0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 0.408248290463863 6.91628222158927e-310 6.91628222158927e-310 0.408248290463863 0 0.408248290463863 1.19420102019037e-34 1.19420099379081e-34 1.19420081989947e-34 0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932 -0.204124145231932
-0.296949837753844 SUBGRAPH 9 1 8 -0.752377496292131 -0.0972914212761586 -0.112228364221082 -0.13286608748678 -0.162686335430433 0.630211642747376 -1.0572489519336e-05 3.68739370990685e-06 -0.00237749629183104 -0.758729249042159 -0.112228364221082 -0.13286608748678 -0.162686335430433 0.630211642747376 -1.0572489519336e-05 3.68739370990685e-06 -0.00237749629183104 -0.00280030302385859 -0.766882034929082 -0.13286608748678 -0.162686335430433 0.630211642747376 -1.0572489519336e-05 3.68739370990685e-06 -0.00237749629183104 -0.00280030302385859 -0.00311941910308164 -0.77836331185478 -0.162686335430433 0.630211642747376 -1.0572489519336e-05 3.68739370990685e-06 -0.00237749629183104 -0.00280030302385859 -0.00311941910308164 -0.00376664261278012 -0.795141867464433 0.630211642747376 -1.0572489519336e-05 3.68739370990685e-06 -0.00237749629183104 -0.00280030302385859 -0.00311941910308164 -0.00376664261278012 -0.00457245242243304 0.0178392070513755 -1.0572489519336e-05 3.68739370990685e-06 -0.00237749629183104 -0.00280030302385859 -0.00311941910308164 -0.00376664261278012 -0.00457245242243304 0.834335787979376 -0.577360841679519 3.68739370990685e-06 -0.00237749629183104 -0.00280030302385859 -0.00311941910308164 -0.00376664261278012 -0.00457245242243304 0.834335787979376 0.288664562105481 -0.49999631260629 -0.00237749629183104 -0.00280030302385859 -0.00311941910308164 -0.00376664261278012 -0.00457245242243304 0.834335787979376 0.288664562105481 0.50000368739371
-24.6139659310187 BQP 5 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 -0.314221376402354 0.199599927647531 0.601798334858432 -0.96049013214876 -0.179554987426416 0.118093989835008 0.527004831842674 -0.568305128852825 0.633264886663695 -0.415144431718762 0.52013606310987 -1.08844279918167 0.357574646440153 -0.961851954720164 1.44756199035788 0.0131080189624322 -0.0270847139688566 0.182116390572929 -0.0950439765527113 -1.0861636623654 -0.310624289651243 1.04347672807388 -0.444990352625913 -0.969573712811417 1.13795045743232 -0.61416365968548 0.453762740099605 -0.270082130238505 1.89320222146098 1.40104641406953 0.917119773703775 -0.609546207818837 0.311749313566393 0.815594338266163 0.0935888532195624 -1.03215811497787 0.114705460655585 0.863971885923225 -0.826942579849024 -0.77316691134279


==> anc/rn_verify.cpp <==
/*
  This program verifies a dual solution of the optimization problem
  that provides an upper bound for the independence density of the
  unit-distance graph on R^n, for n >= 3.

  The reasoning behind the verification procedure is explained in file
  "verify.tex", found together with the arXiv version of the original
  paper. Files containing solution data are also to be found together
  with the arXiv version of the paper; they are:

    FILE       INFO
    rn3.dat    Bound for R^3
    rn4.dat    Bound for R^4
    rn5.dat    Bound for R^5
    rn6.dat    Bound for R^6
    rn7.dat    Bound for R^7
    rn8.dat    Bound for R^8

  To build this program you should run make from the command line. You
  need to have both MPFR and GMP installed.


  EXAMPLE USAGE:

  Call the program from the command line with the name of the file you
  want to use:

  > ./rn_verify rn3.dat


  INPUT FILE FORMAT:

  Here is a description of the input file format for the verification
  procedure.

  The first line contains 4 space-separated numbers. The first one is
  the dimension n of the space. The second is the number L used for
  the verification. The next two numbers, a and b, are lower and upper
  bounds on the rightmost root of the derivative of Omega_n in the
  interval [0, Lw], where w is defined as in the documentation file
  "verify.tex".

  The second line contains three space-separated numbers, the values
  of variables lambda, z2, and z3.

  Each of the following lines contains one of the constraints. The
  first number on the line is the value of the corresponding dual
  variable. Then comes a string, either "BQP", indicating a BQP
  constraint, or "SUBGRAPH", indicating a subgraph constraint.

  For a BQP constraint, the first number after "BQP" is always N, the
  dimension of the BQP constraint. Then comes the right-hand side and
  all diagonal and upper-diagonal entries of the constraint matrix
  (these should all be integers). For instance, the constraint <A, X>
  >= -1 with

          [ 1, 2, 3 ]
      A = [ 2, 4, 5 ]
          [ 3, 5, 6 ]

  is represented by the string "3 -1 1 2 3 4 5 6". After this, we have
  n * N numbers, which give the coordinates of the points
  corresponding to each row and column of the matrix.

  For a subgraph constraint, the first number after "SUBGRAPH" is the
  number of vertices of the graph. Then comes the independence number,
  followed by N, the dimension of the points used as coordinates of
  the vertices (we must have N <= n). Then comes N * V numbers, where
  V is the number of vertices, giving the coordinates of each vertex
  of the graph.

  Empty lines in the input file are ignored.
*/

#include <cmath>
#include <vector>
#include <fstream>
#include <sstream>
#include <cstring>
#include <iostream>
#include <mpfr.h>
#include "omega.h"

using namespace std;


// A linear constraint.
struct LinearConstraint {
    // Dual variable.
    double y;

    // Pairs (s, c), where s >= 0 and c = l(s).
    vector<pair<double, double>> lhs;

    // Right-hand side.
    double rhs;
};


// A dual solution.
struct EuclideanDualSolution {
    int n;

    // Endpoint of interval to be checked by sampling.
    double L;

    // Lower and upper bounds on zero of Bessel function.
    double ru, rl;

    // Dual variables.
    double lambda;
    double z2, z3;

    // Constraints.
    vector<LinearConstraint> constraints;
};


//
// Prototypes
//
double euclidean_distance(int n, const vector<double>& v,
                          int i, int j);
LinearConstraint parse_bqp_constraint(int n, double y, istream& in);
LinearConstraint parse_subgraph_constraint(int n, double y,
                                           istream& in);
EuclideanDualSolution read_dual_solution(istream& in);
void verify_limit_feasibility(const EuclideanDualSolution& g);
void estimate_bound(const EuclideanDualSolution& g);

//
// main
//
int main(int argc, char **argv)
{
    mpfr_set_default_prec(128);

    if (argc != 2) {
        cerr << "Usage: ";
        cerr << " rn_verify <solution-file>" << endl;
        return -1;
    }

    errno = 0;
    ifstream in{argv[1]};

    if (!in) {
        cerr << string("rn_verify: failed to open file '") + argv[1]
             << string("': ") + strerror(errno) << endl;
        exit(-1);
    }

    try {
        auto g = read_dual_solution(in);
        
        if (g.n < 3)
            throw runtime_error{"dimension must be >= 3"};
        
        verify_limit_feasibility(g);
        estimate_bound(g);
    }
    catch (runtime_error& e) {
        cerr << string("sn_verify: ") + argv[1] + ": " + e.what()
             << endl;
        return -1;
    }        
    
    return 0;
}


/*
  Return distance between two vectors.

  INPUT:

  n -- dimension of the vectors.

  v -- this array contains the concatenation of any number, say N, of
       vecotrs in R^n.

  i, j -- positions in v of the two vectors whose distance one wishes
          to compute. If v has N concatenated vectors, then we must
          have 0 <= i, j < N.
*/
double euclidean_distance(int n, const vector<double>& v,
                          int i, int j)
{
    double ret = 0;
    for (int k = 0; k < n; k++) {
        const double diff = v[i * n + k] - v[j * n + k];
        ret += diff * diff;
    }

    return sqrt(ret);
}


// Return linear BQP constraint read from stream.
LinearConstraint parse_bqp_constraint(int n, double y, istream& in)
{
    LinearConstraint C;

    C.y = y;
    
    int N;
        
    if (!(in >> N) || !(in >> C.rhs))
        throw runtime_error{"invalid BQP constraint"};

    if (N <= 1)
        throw runtime_error{"invalid size of BQP constraint"};

    // Read the BQP constraint matrix.
    vector<vector<int>> B;

    for (int i = 0; i < N; i++)
        B.emplace_back(N);

    for (int i = 0; i < N; i++)
        for (int j = i; j < N; j++) {
            if (!(in >> B[i][j]))
                throw runtime_error{"too few numbers for"
                        " BQP constraint"};
            
            B[j][i] = B[i][j];
        }
    
    // Read the supporting points.
    vector<double> x;
    double val;
    while (in >> val)
        x.push_back(val);

    if (x.size() != n * N)
        throw runtime_error{"wrong number of values"
                " for supporting points"};

    // TODO: explain.
    double l0 = 0;  // Sum of all l(0) values from the diagonal entries.

    for (int i = 0; i < N; i++) {
        l0 += B[i][i];
        
        for (int j = i + 1; j < N; j++)
            if (B[i][j] != 0) {
                const double dst = euclidean_distance(n, x, i, j);

                C.lhs.emplace_back(dst, 2 * B[i][j]);
            }
    }
    
    C.lhs.emplace_back(0, l0);

    return C;
}


// Return linear subgraph constraint read from stream.
LinearConstraint parse_subgraph_constraint(int n, double y,
                                           istream& in)
{
    LinearConstraint C;

    C.y = y;

    int nverts, alpha, dim;
            
    if (!(in >> nverts) || !(in >> alpha) || !(in >> dim)
        || nverts <= 0 || alpha <= 0 || alpha > nverts
        || dim > n || dim <= 1)
        throw runtime_error{"invalid subgraph constraint"};
    
    // Read the supporting points.
    vector<double> x;
    double val;
    while (in >> val)
        x.push_back(val);

    if (x.size() != dim * nverts)
        throw runtime_error{"wrong number of values"
                " for supporting points"};

    C.lhs.emplace_back(0, alpha);

    for (int i = 0; i < nverts; i++) {
        double norm_sq = 0;
        
        for (int k = 0; k < dim; k++)
            norm_sq += x[i * dim + k] * x[i * dim + k];
        
        C.lhs.emplace_back(sqrt(norm_sq), -1);
    }

    return C;
}


// Return dual solution read from stream.
EuclideanDualSolution read_dual_solution(istream& in)
{
    EuclideanDualSolution g;

    // Read n and magic numbers.
    {
        string s;
        
        if (!getline(in, s))
            throw runtime_error{"1: failed to read dimension and"
                    " magic numbers"};

        istringstream iss{s};

        if (!(iss >> g.n) || g.n <= 1)
            throw runtime_error{"1: invalid dimension"};

        if (!(iss >> g.L) || !(iss >> g.rl) || !(iss >> g.ru))
            throw runtime_error{"1: failed to read magic numbers"};
    }

    // Testing the magic numbers.
    if (g.L <= 10)
        throw runtime_error{"1: invalid L value"};

    if (g.rl > g.ru)
        throw runtime_error{"1: invalid bounds on zero of"
                " Bessel function"};

    mpfr_t val_l, val_u, x;
    mpfr_inits(val_l, val_u, x, nullptr);

    if (g.n % 2 == 0) {
        IntegerBesselJ bessel(g.n / 2);

        mpfr_set_d(x, g.rl, MPFR_RNDN);
        bessel.eval(val_l, x);

        mpfr_set_d(x, g.ru, MPFR_RNDN);
        bessel.eval(val_u, x);
    }
    else {
        HalfIntegerBesselJ bessel(g.n / 2);

        mpfr_set_d(x, g.rl, MPFR_RNDN);
        bessel.eval(val_l, x);

        mpfr_set_d(x, g.ru, MPFR_RNDN);
        bessel.eval(val_u, x);
    }

    {
        int a = mpfr_cmp_si(val_l, 0);
        int b = mpfr_cmp_si(val_u, 0);

        if ((a >= 0 && b >= 0) || (a <= 0 && b <= 0))
            throw runtime_error{"invalid bounds on zero of"
                    " Bessel function"};
    }

    mpfr_clears(val_l, val_u, x, nullptr);
    
    // Read lambda, z2, and z3.
    {
        string s;

        if (!getline(in, s))
            throw runtime_error{"2: failed to read lambda, z2, and z3"};

        istringstream iss{s};

        if (!(iss >> g.lambda) || !(iss >> g.z2) || !(iss >> g.z3)
            || g.lambda <= 0 || g.z3 > 0)
            throw runtime_error{"2: invalid lambda, z2, or z3"};
    }

    // Read each linear constraint.
    string s;
    for (int lineno = 3; getline(in, s); lineno++) {
        double y;
        string tmp;
        istringstream iss{s};

        if (!(iss >> y) || !(iss >> tmp)) continue;

        if (y > 0)
            throw runtime_error{to_string(lineno)
                    + ": invalid dual variable value"};

        try {
            if (tmp == "BQP")
                g.constraints.push_back(
                    parse_bqp_constraint(g.n, y, iss)
                );
            else if (tmp == "SUBGRAPH")
                g.constraints.push_back(
                    parse_subgraph_constraint(g.n, y, iss)
                );
            else
                throw runtime_error{"unkown constraint type"};
        }
        catch (runtime_error& e) {
            throw runtime_error{to_string(lineno) + ": " + e.what()};
        }
    }
    
    return g;    
}


// Verify that the dual solution if feasible at infinity, that is,
// that the function is positive at infinity, and check that it is
// sufficient to find the minimum on the interval [0, g.L], given the
// estimates g.rl and g.ru on a zero of the derivative of
// Omega_n. This function throws runtime_error if there is a problem.
void verify_limit_feasibility(const EuclideanDualSolution& g)
{
    mpfr_t acc, viol, omega_bound, x;

    mpfr_inits(acc, viol, omega_bound, x, nullptr);

    // Compute limit violation.
    mpfr_set_si(viol, -1, MPFR_RNDN);
    mpfr_add_d(viol, viol, g.z2, MPFR_RNDN);

    for (auto& C : g.constraints)
        for (auto& p : C.lhs)
            if (p.first == 0)
                mpfr_add_d(viol, viol, C.y * p.second, MPFR_RNDN);

    if (mpfr_cmp_ui(viol, 0) <= 0)
        throw runtime_error{"solution infeasible at infinity"};

    // Then check if the interval for verification is correct.
    double w = 1;  // Nonzero distance closest to zero.

    for (auto& C : g.constraints)
        for (auto& p : C.lhs)
            if (p.first > 0 && p.first < w)
                w = p.first;

    // Check if the Bessel function's zero is ok and compute bound on
    // the derivative.
    OmegaFunc omega{g.n};

    if (w * g.L < g.ru)
        throw runtime_error{"invalid zero for Bessel function"};
    
    mpfr_set_d(x, g.ru, MPFR_RNDN);
    omega.eval(omega_bound, x);
    mpfr_abs(omega_bound, omega_bound, MPFR_RNDN);
    mpfr_add_d(omega_bound, omega_bound, fabs(g.ru - g.rl),
               MPFR_RNDN);

    mpfr_set_d(acc, -fabs(g.lambda), MPFR_RNDN);
    mpfr_mul(acc, acc, omega_bound, MPFR_RNDN);

    for (auto& C : g.constraints)
        for (auto& p : C.lhs)
            if (p.first > 0) {
                mpfr_set_d(x, C.y, MPFR_RNDN);
                mpfr_mul_d(x, x, fabs(p.second), MPFR_RNDN);
                mpfr_mul(x, x, omega_bound, MPFR_RNDN);
                mpfr_add(acc, acc, x, MPFR_RNDN);
            }

    // Final test.
    mpfr_mul_d(viol, viol, 0.99, MPFR_RNDN);
    mpfr_add(acc, acc, viol, MPFR_RNDN);

    if (mpfr_cmp_si(acc, 0) < 0)
        throw runtime_error{"invalid estimate for L parameter"};    
}


// Estimate a correct upper bound by computing a bound on the maximum
// dual violation in [0, g.L].
void estimate_bound(const EuclideanDualSolution& g)
{
    // Intermediary variables.
    mpfr_t x, y, z;

    mpfr_inits(x, y, z, nullptr);
    
    // Determine s and bound on derivative on interval [0, s].
    mpfr_set_d(x, g.n / 2.0, MPFR_RNDN);
    mpfr_gamma(x, x, MPFR_RNDN);

    const double s = pow(g.n * mpfr_get_d(x, MPFR_RNDN)
                         * pow(2, (g.n - 3) / 2.0), 2.0 / g.n);

    // eta is the additive error we are aiming at for the minimum. To
    // give a nice progress report, we compute how many points are
    // going to be evaluated, but we do so using at first double
    // arithmetic only.
    const double eta = 1e-4;

    mpfr_set_d(x, g.n / 2.0, MPFR_RNDN);
    mpfr_gamma(x, x, MPFR_RNDN);
    const double gamma_fac = mpfr_get_d(x, MPFR_RNDN);
    
    unsigned long total_points = 0;
    for (double t = 0; t < g.L; t += 0.5) {
        double derivative_bound;

        if (t <= s)
            derivative_bound = fabs(g.lambda) * (s / g.n);
        else
            derivative_bound = fabs(g.lambda) * gamma_fac
                * pow(2 / t, (g.n - 2) / 2.0) / sqrt(2);

        for (auto& C : g.constraints)
            for (auto& p : C.lhs) {
                if (p.first == 0) continue;

                if (p.first * t <= s)
                    derivative_bound += fabs(C.y) * p.first
                        * fabs(p.second) * (s / g.n);
                else
                    derivative_bound += fabs(C.y) * p.first
                        * fabs(p.second) * gamma_fac
                        * pow(2 / (p.first * t), (g.n - 2) / 2.0)
                        / sqrt(2);
            }

        const double eps = eta / derivative_bound;
        total_points += ceil(0.5 / eps);
    }

    // Then we compute the minimum of the function up to an additive
    // error of eta.
    OmegaFunc omega{g.n};
    mpfr_t acc, eps, min;

    mpfr_inits(acc, eps, min, nullptr);
    mpfr_set_d(min, 100, MPFR_RNDN);

    cout << std::fixed;
    cout.precision(1);
    
    unsigned long cur_point = 0;
    for (double t = 0; t < g.L; t += 0.5) {
        // Compute upper bound on the derivative in [t, t + 0.5].
        double derivative_bound;

        if (t <= s)
            derivative_bound = fabs(g.lambda) * (s / g.n);
        else
            derivative_bound = fabs(g.lambda) * gamma_fac
                * pow(2 / t, (g.n - 2) / 2.0) / sqrt(2);
        
        for (auto& C : g.constraints)
            for (auto& p : C.lhs) {
                if (p.first == 0) continue;
                
                if (p.first * t <= s)
                    derivative_bound += fabs(C.y) * p.first
                        * fabs(p.second) * (s / g.n);
                else
                    derivative_bound += fabs(C.y) * p.first
                        * fabs(p.second) * gamma_fac
                        * pow(2 / (p.first * t), (g.n - 2) / 2.0)
                        / sqrt(2);
            }

        // Compute eps and perform checking.
        mpfr_set_d(x, derivative_bound, MPFR_RNDN);
        mpfr_d_div(eps, eta, x, MPFR_RNDN);
        mpfr_set_d(x, t, MPFR_RNDN);

        for ( ; mpfr_cmp_d(x, t + 0.5) < 0; cur_point++) {
            // Show progress.
            if (total_points < 1000
                || cur_point % (total_points / 1000) == 0) {
                cout << "\rEstimating minimum  "
                     << 100.0 * cur_point / total_points << "%  ";
                cout.flush();
            }
            
            // Compute function.
            omega.eval(acc, x);
            mpfr_mul_d(acc, acc, g.lambda, MPFR_RNDN);
            mpfr_add_d(acc, acc, g.z2 - 1, MPFR_RNDN);

            if (mpfr_zero_p(x))
                mpfr_add_d(acc, acc, g.z3, MPFR_RNDN);

            for (auto& C : g.constraints)
                for (auto& p : C.lhs) {
                    mpfr_mul_d(y, x, p.first, MPFR_RNDN);
                    omega.eval(z, y);
                    mpfr_mul_d(z, z, C.y * p.second, MPFR_RNDN);
                    mpfr_add(acc, acc, z, MPFR_RNDN);
                }

            if (mpfr_cmp(acc, min) < 0)
                mpfr_set(min, acc, MPFR_RNDN);
            
            mpfr_add(x, x, eps, MPFR_RNDN);
        }
    }

    cout << "\rEstimating minimum  100%  " << endl;
    
    // Compute z1.
    mpfr_sub_d(min, min, eta, MPFR_RNDN);
    
    if (mpfr_sgn(min) < 0) {
        // Make sure z3 is negative.
        mpfr_add_d(x, min, g.z3, MPFR_RNDN);

        // z2.
        mpfr_mul_si(y, min, -2, MPFR_RNDN);
        mpfr_add_d(y, y, g.z2, MPFR_RNDN);
    }
    else {
        mpfr_set_d(x, g.z3, MPFR_RNDN);
        mpfr_set_d(y, g.z2, MPFR_RNDN);
    }
    
    // z1.
    mpfr_mul(z, y, y, MPFR_RNDN);
    mpfr_mul_si(z, z, -1, MPFR_RNDN);
    mpfr_div_ui(z, z, 4, MPFR_RNDN);
    mpfr_div(z, z, x, MPFR_RNDN);
            
    // Compute upper bound.
    mpfr_set(acc, z, MPFR_RNDN);

    for (auto& C : g.constraints)
        mpfr_add_d(acc, acc, C.y * C.rhs, MPFR_RNDN);

    mpfr_printf("Solution checked; minimum = %.15Rf; bound = %.15Rf\n",
                min, acc);
}


==> anc/sn3.dat <==
3 0 70000 10000
4.07445807970824 6.00315948475717e-33 -7.92160140051119e-34
-0.0307608258052175 6 -2 -2 1 1 1 1 1 -2 1 1 1 1 -2 1 1 1 -2 1 1 -2 1 -2 -0.26206701168616 -0.394892214251852 -2.26261487931575 0.929546180076714 1.83508285556026 -0.690651621011737 0.393348830413112 1.1977218214887 -0.586532690992682 -1.35284477882117 0.0139127255527287 0.328805202527583
-0.0329103142895973 6 -2 -2 1 1 1 1 1 -2 1 1 1 1 -2 1 1 1 -2 1 1 -2 1 -2 -0.825181016691642 -0.965974583296647 -4.51983763113084 0.731577040244805 4.30460207647725 0.99285147738569 0.72110196794898 -0.176646081483868 0.0802547238122404 -2.48639468783085 1.93288058748011 -3.15626880403308
-0.0759794072282201 6 -2 -2 1 1 1 1 1 -2 1 1 1 1 -2 1 1 1 -2 1 1 -2 1 -2 0.135927281880671 1.73303690127882 1.46188263628948 -0.177233753690515 -2.09492925987673 -1.78213111004973 -0.349699167702824 -0.0730442982768316 -0.285895635596555 -0.150908553336226 1.10832170162819 -1.40319728841028
-0.0120702181131603 6 0 0 1 0 0 1 -1 0 1 -1 1 -1 0 -1 1 0 2 -1 1 0 -1 2 2.2545210398705 1.10993014777477 1.18433510962331 -0.608929585947641 -0.560672577625766 -0.464716664763741 -0.147348655643037 -0.158321778560306 0.070618937278031 0.498671511710757 1.61865716361939 0.336301230268172
-0.00882286729152401 6 0 0 -1 0 0 1 1 2 -1 1 0 -1 2 -1 -1 1 0 1 0 0 0 0 -2.43793449179383 -1.63223403541306 -2.31464487161438 -0.814489792630874 -0.937484667682389 -0.856193217727407 0.258443044070467 -1.45282287927002 -0.708129642211113 0.0384538730900718 1.33074504194311 -1.35802348013657
-0.0389460107527969 6 0 0 1 0 0 1 -1 0 1 -1 1 -1 0 -1 1 0 2 -1 1 0 -1 2 -1.04408645512084 -0.744520813036013 0.291267106784977 0.468747710593011 -0.761553950140287 -0.732048182962283 -0.0248075907115829 -0.392395133137786 0.983203562211478 -0.503583359100022 1.42171247593028 0.479506020573534
-0.00341440862782247 6 -2 -2 1 -1 2 1 1 -2 -1 2 1 1 4 -2 -1 -1 -2 2 2 -2 1 -2 0.572145366386847 -0.110821739232008 0.388613901674992 2.26403596174204 -1.06718486629338 0.806922096833979 -1.06718486629338 0.806922096833979 0.453997346811133 0.192987544908845 -1.11018888998017 -0.475181627341991
-0.0395189590901524 6 0 0 1 1 1 -1 -1 0 1 1 -1 -1 0 1 -1 -1 0 -1 -1 2 1 2 -0.564083668718241 -0.860943150694494 -0.660922165460325 0.168950478328099 0.931430860281277 0.65730407579434 -1.17897153834876 0.931096813686984 -0.660922165460325 0.168950478328099 -1.56459975808681 -0.774097396887372
-0.00377942259258023 6 -2 -2 1 1 1 1 1 -2 1 1 1 1 -2 1 1 1 -2 1 1 -2 1 -2 3.19677719791939 1.38340732974379 -1.3923662662074 2.52463145355737 1.04735734415948 0.901850228512414 -0.475415739496535 0.00992987548299764 0.328783805983784 0.557982629632028 0.981522340677297 -1.21753676517839
-0.0174099875323204 6 0 0 0 0 1 1 -1 0 1 0 1 -1 0 1 0 -1 0 0 -1 0 -1 4 -0.22096816529485 1.39735129253707 -0.863249439018196 3.24618609936853 -0.734934990322285 0.437268978831889 0.924757945650835 -0.293323831404483 -1.8013865660565 -0.107343726239384 1.53608725664014 -1.30747349137445
-0.0039189045560798 6 -2 -2 1 1 1 1 1 -2 1 1 1 1 -2 1 1 1 -2 1 1 -2 1 -2 0.878713106485597 0.436117861864149 -0.684662140053824 -0.381523438519673 1.1224780400462 -0.452544825478709 1.09935610212857 -1.88579156965063 -0.53804187317756 -0.416497104973964 0.122513548684395 1.19661467835511


==> anc/sn4.dat <==
4 0 15000 10000
4.36392690860935 0.0636169887866148 -0.00743428217041279
-0.166176669205494 6 0 0 0 0 0 0 0 0 -1 1 1 1 2 -1 -1 -1 0 1 1 0 1 0 0.854209476635629 0.804628460364722 0.406392262128082 0.321592642554525 -1.76254430289188 1.84199418008561 0.382684496929267 -1.17936357211974 0.230842878443166 1.06129371247307 -0.192623670651535 0.162213246246548 -0.485458344548838 -0.478667099461649 0.181865947468321 -0.295970912872065 1.54074212740987 1.12710607426528
-0.0403305135311351 6 -2 -2 1 1 1 1 1 -2 1 1 1 1 -2 1 1 1 -2 1 1 -2 1 -2 -0.237227238652292 -0.837379860163084 -1.71566488138183 0.298554739141125 0.352107844745715 -0.172212634740055 0.986536904576017 1.15845761601304 -2.55991207982445 1.26080398667792 -0.390706629277847 0.0409255639563222 -0.60667166890252 -1.12201507742825 -0.134653096220442 -0.799233420889039 0.809249529969903 -0.255689697056638



==> anc/sn5.dat <==
5 0 5000 10000
8.14183994519068 0.0759908877317534 -0.00861132174196398
-0.264740870403784 6 0 0 1 -1 1 1 1 0 -1 1 1 1 2 -1 -1 -1 0 1 1 0 1 0 -0.233591426066671 0.864414053188145 0.416309597125825 0.153577188034116 -0.357544041070103 -0.743301746077567 1.3136664719835 -0.0901062040399231 -0.612975432206542 -0.0249632714178982 0.338017908125431 -0.435984214547281 -1.85366948559119 0.327936255493531 0.0395426320412513 -1.17677419575527 -1.09680124790848 0.236663671247946 0.00438519724463488 3.54208514237385 -0.521663735530159 -0.451931711126024 -0.436094856669904 0.216095828461511


==> anc/sn6.dat <==
6 0 1000000 10000
11.4302451142751 0.064503068866399 -0.00777298656735013
-0.25743389475324 6 0 0 1 -1 1 1 1 0 -1 1 1 1 2 -1 -1 -1 0 1 1 0 1 0 -0.169990992901314 0.0448491231524572 0.991752428004492 -0.140552958454871 -0.314050584248721 -2.67666796397373 -0.277889935611077 0.743361863648526 -0.302134602857894 -0.817709663544934 -0.544259566052429 -1.16801091401612 1.54565020328226 -0.235528003084985 -1.04918554631885 -0.055561396081697 -1.87797204175068 1.04884131911198 -0.153124676936293 0.819273798125819 -0.255516721291145 0.564222225221186 -0.415502979702232 1.02495150033793 0.969230057888128 0.364792975023082 -0.821822232878753 0.778185649564121 1.53252520104744 -1.59631743971081
-0.0725125238015177 6 0 0 1 -1 1 1 1 0 -1 1 1 1 2 -1 -1 -1 0 1 1 0 1 0 0.256191559107104 0.900739652050175 0.573504066569946 -0.0719938448371856 -0.121673384593188 0.333078910303716 -0.5405601296267 2.29709337000746 -2.02216523778373 0.338715404221733 -0.665096613238545 -2.87828784100943 -1.07549838420847 0.520763415851007 -0.353029816541952 2.82322826540145 0.493937558369004 -0.0179719686605925 1.41083526852168 -0.245862589163694 0.24490925103614 1.30259626188167 0.210072824234663 -0.341889782409766 0.430926475055346 -1.51100143800525 0.682794529800673 1.21209036371508 1.80718714440706 0.75049968329024
-0.0831685669968026 6 0 0 1 -1 1 1 1 0 -1 1 1 1 2 -1 -1 -1 0 1 1 0 1 0 -0.16709525478429 0.615587832569691 0.32124885831539 1.33090685181566 0.0342019335388869 -0.00804214746884044 -0.249830855637208 -0.664435360053323 0.0283506917157796 -0.339193716601037 0.390871995431489 0.316578618260394 0.395265385230243 0.0749244991195935 -2.32985659477713 -0.178709455245164 0.385969914952794 0.595224263671421 -0.190847511611128 -2.03819546272705 -2.24089400437518 0.344214348641617 -2.38705578055525 0.824370419631988 -0.41126963811508 1.07081746799049 0.183698391567938 0.104580783004758 0.385928174763061 -2.38930721578127


==> anc/sn7.dat <==
7 0 1000000 10000
8.58608305638312 0.0604716270622491 -0.00778825342970815
-0.128314768924586 6 0 2 1 -1 0 -1 -1 2 -1 0 0 -1 2 -1 0 0 0 1 1 0 1 0 0.309250352271019 -0.48440296190789 -0.392580584986328 0.491968636197187 0.426328913303932 -1.91441492136177 0.039614231220151 -0.0240082136807048 -0.651479824001981 -0.42567008035765 -1.20937415006859 0.860351418314359 -0.133780555183762 0.18075217106244 0.689729214293271 0.707352584105979 1.05917754122363 -2.16935828439297 -0.825861836518074 1.28230219112756 1.43829540196374 0.620182463764663 0.170527984705559 -2.23900332753317 -0.423037668995003 0.63787646024886 0.93523739784267 -0.288579240125018 0.272444499300675 1.63708172217577 -0.197620724985129 0.351341309624911 -0.366788969437367 -0.483656793871666 -1.4701425631902 0.994143164243504
-0.0675244868623884 6 0 0 1 -1 1 1 1 0 -1 1 1 1 2 -1 -1 -1 0 1 1 0 1 0 -0.775171420341956 -0.130664829053594 1.55529525549657 -1.28759387330955 0.526777479603305 -2.01815241717545 0.193416228396083 0.691472192784545 0.275427928690881 -1.69038175477195 0.517607333266255 0.467716304606371 -0.0216153724117621 0.806688991808452 1.57862794410294 -0.924097944945289 0.938827359760772 -0.231173896710845 1.19168109589212 0.277315983496237 1.93526913666871 -0.0028660535599301 0.204474176553721 0.303292704906057 -0.215564674814731 0.803781836857395 0.514170407785529 0.181598155509828 1.18667939847301 -0.293657164722183 -1.39953542991153 0.356253670025615 0.946305927158446 0.0161812949281089 -0.48387849310892 0.812115887970592



==> anc/sn8.dat <==
8 0 4000000 10000
10.9037496731633 0.0615958935281061 -0.00950325051022566
-0.109582001423221 6 0 2 1 -1 0 -1 -1 2 -1 0 0 -1 2 -1 0 0 0 1 1 0 1 0 -0.363412680994034 -2.54288706212808 -4.38279886510256 -0.459327809121446 3.26917802258949 -1.42235024624123 0.138583952539995 -3.48795045413543 -0.955023069548343 2.45098212772555 2.785384118392 -0.255494969067425 -0.359473545915547 3.31175939802375 -5.73367004707336 0.146190572124941 -1.45986087568671 -0.0688561924180457 1.79748829109041 -0.492500039792688 4.36680574375647 -2.69354038445474 1.66409673356011 -0.470422051806349 -1.20701075723309 0.149962801980192 0.391722459831593 1.79305362918209 -0.218341242981347 0.346159085094981 0.805444664084209 0.22881654802531 -0.502075726744299 0.1957145466399 0.225062267741504 -1.71365358898333 -3.44964245571501 2.02193474155752 4.28464655455309 0.539755108631856 -1.21860973323944 2.28017932851351
-0.138790590861914 6 0 0 1 -1 1 1 1 0 -1 1 1 1 2 -1 -1 -1 0 1 1 0 1 0 -0.414208089990239 -0.298628242116959 -0.560418526022839 0.640749426139223 0.404659922944009 0.595940709707962 -0.862221283878912 -1.73130311477772 0.701232576593676 -2.8087502519949 1.74002426573939 -1.25270603697089 -0.994185649340262 -1.94668238153141 -0.188836170168755 -0.067887918786196 -1.45019204460655 0.968173216228334 -0.689530377185218 0.319138152736845 -0.451261298944043 -0.71140347623846 -0.14191916871102 -1.15718541137536 -0.134755350588775 -0.617710107982206 0.404722176045101 0.575496715122486 -0.618091587985642 0.472257714241075 0.778166650599339 -1.70078659242112 0.254913304650606 0.360398470593437 -0.595804239064614 0.675315617095758 0.454314880808348 -0.584783427230864 0.152240966990067 -1.04072562700051 0.309157438339922 -0.711137165586374


==> anc/sn_verify.cpp <==
/*
  C++ program to perform verification of a dual solution. See the Sage
  script for more details.

  This program requires GMP to run.

  AUTHOR:

  - F.M. de Oliveira Filho <fmario@gmail.com>
*/

#include <vector>
#include <fstream>
#include <cstring>
#include <cstdlib>
#include <cassert>
#include <gmpxx.h>
#include <sstream>
#include <utility>
#include <iostream>
#include <algorithm>
#include <stdexcept>

using namespace std;


// Mathematical constants with 512-bit precision.
namespace constants {

const mpf_class pi{"3.1415926535897932384626433832795028841971693"
                   "993751058209749445923078164062862089986280348"
                   "253421170679821480865132823066470938446095505"
                   "8223172535940812848", 512};

const mpf_class sqrt_pi{"1.77245385090551602729816748334114518279"
                        "7549456122387128213807789852911284591032"
                        "1813749506567385446654162268236242825706"
                        "6623615286572442260252509370960279", 512};

}


// A linear constraint, just like in sn_verify.sage.
struct LinearConstraint {
    mpf_class y;
    vector<pair<mpf_class, mpf_class>> lhs;
    mpf_class rhs;
};


// A dual solution, like in sn_verify.sage.
struct SphereDualSolution {
    int n;
    mpf_class t0;
    mpf_class lambda;
    mpf_class z2, z3;
    vector<LinearConstraint> constraints;
};


// Thrown by parse_linear_constraint to signal that the line is empty
// and no constraint was read.
struct empty_line { };


//
// Prototypes
//
void show_usage();
mpf_class even(int k);
mpf_class odd(int k);
mpf_class sphere_area(int n);
double euclidean_inner_product(int n, const vector<double>& v,
                               int i, int j);
double projection_inner_product(int n, const vector<double>& v,
                                int i, int j);
void jacobi_P_vector_eval(mpf_class alpha, int k, mpf_class x,
                          vector<mpf_class>& values);
LinearConstraint parse_linear_constraint(int n, const string& s);
SphereDualSolution read_dual_solution(istream& in);
void verify_solution(const SphereDualSolution& g, int kmax);


//
// main function
//
int main(int argc, char **argv)
{
    // Parse command line.
    if (argc > 4 || argc == 1)
        show_usage();

    int prec = 128;
    if (argc == 4) {
        try {
            prec = stoi(argv[3]);
        }
        catch (...) {
            show_usage();
        }

        if (prec < 53)
            show_usage();
    }

    mpf_set_default_prec(prec);        

    int kmax;

    try {
        kmax = stoi(argv[2]);
    }
    catch (...) {
        show_usage();
    }

    if (kmax <= 2 || kmax > 2000000000)
        show_usage();

    errno = 0;
    ifstream in{argv[1]};

    if (!in) {
        cerr << string("sn_verify: failed to open file '") + argv[1]
             << string("': ") + strerror(errno) << endl;
        exit(-1);
    }

    try {
        auto g = read_dual_solution(in);
        verify_solution(g, kmax);
    }
    catch (runtime_error& e) {
        cerr << string("sn_verify: ") + argv[1] + ": " + e.what()
             << endl;
        exit(-1);
    }
    
    return 0;
}


// Show usage and leave with error code.
void show_usage()
{
    cerr << "Usage: ";
    cerr << "sn_verify <solution-file> <kmax> [precision]" << endl;
    exit(-1);
}


// Compute Gamma(k) for k >= 1 integer.
mpf_class even(int k)
{
    return k == 1 ? mpf_class{1} : (k - 1) * even(k - 1);
}


// Compute Gamma(k + 0.5) for k >= 0 integer.
mpf_class odd(int k)
{
    return k == 0 ? constants::sqrt_pi : (k - 0.5) * odd(k - 0.5);
}


// Return the surface area of the unit sphere on R^n.
mpf_class sphere_area(int n)
{
    mpf_class res;
    mpf_pow_ui(res.get_mpf_t(), constants::sqrt_pi.get_mpf_t(), n);
    
    if (n % 2 == 0)
        return 2 * res / even(n / 2);
    else
        return 2 * res / odd(n / 2);
}


/*
  Return inner product between two vectors.

  INPUT:

  n -- dimension of the vectors.

  v -- this array contains the concatenation of any number, say N, of
       vecotrs in R^n.

  i, j -- positions in v of the two vectors whose inner product one
          wishes to compute. If v has N concatenated vectors, then we
          must have 0 <= i, j < N.
*/
double euclidean_inner_product(int n, const vector<double>& v,
                               int i, int j)
{
    double ret = 0;
    for (int k = 0; k < n; k++)
        ret += v[i * n + k] * v[j * n + k];

    return ret;
}


/*
  Return inner product between two points on the unit sphere given by
  stereographic projection on the z = -1 plane.

  INPUT:

  n -- the sphere has dimension n - 1.

  v -- this array contains the concatenation of any number, say N, of
       vectors in R^(n-1).

  i, j -- positions in v of the two vectors that are the projections
          of the points whose inner product is to be computed. If v
          has N concatenated vectors, then we must have 0 <= i, j < N.
*/
double projection_inner_product(int n, const vector<double>& v,
                                int i, int j)
{
    const double lx = 4 / (4 + euclidean_inner_product(n - 1, v, i, i));
    const double ly = 4 / (4 + euclidean_inner_product(n - 1, v, j, j));

    double ret = (1 - 2 * lx) * (1 - 2 * ly)
        + lx * ly * euclidean_inner_product(n - 1, v, i, j);

    assert(-1 - 1e-8 <= ret && ret <= 1 + 1e-8);

    return ret;
}


// Fill vector with evaluations of Jacobi polynomials of parameters
// (alpha, alpha) on point x for degrees 0 up to and including k. The
// vector is resized if needed. The value of k must be at least 2. The
// polynomials are normalized so that the value at 1 is 1.
void jacobi_P_vector_eval(mpf_class alpha, int k, mpf_class x,
                          vector<mpf_class>& values)
{
    if (k < 2)
        throw invalid_argument{"k must be >= 2"};
    
    if (values.size() <= k)
        values.resize(k + 1, 0);
    
    values[0] = 1;
    values[1] = x;
    for (int i = 2; i <= k; i++)
        values[i] = ((2 * i + 2 * alpha - 1) * x * values[i - 1]
                     - (i - 1) * values[i - 2]) / (i + 2 * alpha);
}


// Return linear constraint read from line of text.
LinearConstraint parse_linear_constraint(int n, const string& s)
{
    LinearConstraint C;
    istringstream iss{s};

    int N;
        
    if (!(iss >> C.y) || !(iss >> N) || !(iss >> C.rhs))
        throw empty_line{};

    if (C.y > 0)
        throw runtime_error{"invalid dual variable value"};

    if (N <= 1)
        throw runtime_error{"invalid size of BQP constraint"};

    // Read the BQP constraint matrix.
    vector<vector<int>> B;

    for (int i = 0; i < N; i++)
        B.emplace_back(N);

    for (int i = 0; i < N; i++)
        for (int j = i; j < N; j++) {
            if (!(iss >> B[i][j]))
                throw runtime_error{"too few numbers for"
                        " BQP constraint"};

            B[j][i] = B[i][j];
        }

    // Read the supporting points, with doubles in any case.
    vector<double> x;
    double val;
    while (iss >> val)
        x.push_back(val);

    if (x.size() != (n - 1) * N)
        throw runtime_error{"wrong number of values"
                " for supporting points"};

    // Now we fill C.lhs, which keeps pairs (t, lt) just like in
    // sn_verify.sage. It is of course better to minimize the number
    // of pairs with the same t, but we only attempt to do that for t
    // = 1 by grouping all diagonal entries in a same pair.
    double l1 = 0;  // Sum of all l(1) values from the diagonal entries.

    for (int i = 0; i < N; i++) {
        l1 += B[i][i];
        
        for (int j = i + 1; j < N; j++)
            C.lhs.emplace_back(projection_inner_product(n, x, i, j),
                               2 * B[i][j]);
    }

    C.lhs.emplace_back(1, l1);

    return C;
}

// Return dual solution read from file.
SphereDualSolution read_dual_solution(istream& in)
{
    SphereDualSolution g;

    // Read n and t0.
    {
        string s;
        
        if (!getline(in, s))
            throw runtime_error{"1: failed to read dimension and"
                    " forbidden inner product"};

        istringstream iss{s};

        if (!(iss >> g.n) || !(iss >> g.t0)
            || g.n <= 2 || g.t0 <= -1 || g.t0 >= 1)
            throw runtime_error{"1: invalid dimension or forbidden"
                    " inner product"};
    }

    // Read lambda, z2, and z3.
    {
        string s;

        if (!getline(in, s))
            throw runtime_error{"2: failed to read lambda, z2, and z3"};

        istringstream iss{s};

        if (!(iss >> g.lambda) || !(iss >> g.z2) || !(iss >> g.z3)
            || g.lambda <= 0 || g.z3 > 0)
            throw runtime_error{"2: invalid lambda, z2, or z3"};
    }

    // Read each linear constraint.
    string s;
    for (int lineno = 3; getline(in, s); lineno++)
        try {
            g.constraints.push_back(parse_linear_constraint(g.n, s));
        }
        catch (empty_line) {
            continue;
        }
        catch (runtime_error& e) {
            throw runtime_error{to_string(lineno) + ": " + e.what()};
        }
    
    return g;    
}


// Verify the solution by checking the violations up to kmax.
void verify_solution(const SphereDualSolution& g, int kmax)
{
    vector<mpf_class> values(kmax + 1, 0.0), jacobi_values;

    mpf_class alpha = (g.n - 3) / 2.0;
    mpf_class omega = sphere_area(g.n);

    // lambda and z variables.
    jacobi_P_vector_eval(alpha, kmax, g.t0, jacobi_values);

    for (int k = 0; k <= kmax; k++)
        values[k] = g.lambda * jacobi_values[k] + g.z2 * omega - 1;

    values[0] += g.z3 * omega * omega;

    // To show status, find out how many times jacobi_P_vector_eval
    // will be called.
    int total_calls = 0;
    for (auto& C : g.constraints)
        total_calls += C.lhs.size();

    // y variables.
    cout << std::fixed;
    cout.precision(1);
    
    int cur_call = 1;   
    for (auto& C : g.constraints)
        for (auto& p : C.lhs) {
            const double progress = 100.0 * cur_call++ / total_calls;
                
            cout << "\rComputing violations " << progress << "%  ";
            cout.flush();
            
            jacobi_P_vector_eval(alpha, kmax, p.first, jacobi_values);

            for (int k = 0; k <= kmax; k++)
                values[k] += C.y * p.second * jacobi_values[k];
        }

    cout << endl;
    
    // Compute maximum violation, i.e., find minimum, and then show
    // corrected bound.
    mpf_class m = *min_element(values.begin(), values.end());
    mpf_class z1;
    
    if (m < 0) {
        mpf_class nz3 = g.z3 + m;
        mpf_class nz2 = g.z2 - m / omega - m * omega;
        z1 = -nz2 * nz2 / (4 * nz3);
    }
    else
        z1 = -g.z2 * g.z2 / (4 * g.z3);

    mpf_class bound = z1;
    for (auto& C : g.constraints)
        bound += C.y * C.rhs;

    cout << std::defaultfloat;
    cout.precision(15);
    cout << "Solution ok; bound = " << bound << endl;
}


==> anc/sn_verify.sage <==
"""Verification script for independence number bounds on the sphere.

This script implements the verification procedure for dual solutions
of the optimization problem that provides an upper bound for the
measurable independence number of the graph G(S^(n-1), t0) whose
vertices are the points of the (n-1)-dimensional unit sphere and in
which two points x and y are adjacent if their Euclidean inner product
is t0. Before using this script, compile the C++ program that carries
out part of the verification procedure by running "make".

The reasoning behind the verification procedure is explained in file
"verify.tex", found together with the arXiv version of the original
paper. Files containing solution data are also to be found together
with the arXiv version of the paper; they are:

    FILE       INFO
    sn3.dat    Bound for S^2 with t0 = 0
    sn4.dat    Bound for S^3 with t0 = 0
    sn5.dat    Bound for S^4 with t0 = 0
    sn6.dat    Bound for S^5 with t0 = 0
    sn7.dat    Bound for S^6 with t0 = 0
    sn8.dat    Bound for S^7 with t0 = 0


EXAMPLE USAGE:

    sage: load('sn_verify.sage')
    sage: verify_solution('sn3.dat')
    Running with 128 bits of precision
    Reading solution... done.
    Testing constraints up to degree 70000 ...
    Computing violations 100.0%  
    Solution ok; bound = 0.301526566200004


INPUT FILE FORMAT:

    The input file must be a text file. The first line contains four
    space-separated numbers. The first is the dimension n of the space
    (the sphere itself is then S^(n-1)), the second is the forbidden
    inner product, the third is the upper bound on the degree for
    exhaustive testing, and the fourth is the number of points needed
    for numerical integration to achieve the upper bound (see
    documentation). The second line contains the space-separated
    values of dual variables lambda, z2, and z3.

    Each following line contains one BQP constraint as a set of
    space-separated numbers. The first number is always the value of
    the corresponding dual variable. Then comes N, the dimension of
    the BQP constraint, and then the right-hand side and all diagonal
    and upper-diagonal entries of the constraint matrix (these should
    all be integers). For instance, the constraint <A, X> >= -1 with

            [ 1, 2, 3 ]
        A = [ 2, 4, 5 ]
            [ 3, 5, 6 ]

    is represented by the string "3 -1 1 2 3 4 5 6". After this, we
    have (n - 1) * N numbers, which give the stereographic projections
    of the points corresponding to each row and column of the
    matrix. Empty lines are ignored.


AUTHOR:

- F.M. de Oliveira Filho <fmario@gmail.com>

"""

import subprocess


def sphere_area(n, Field = RealField(128)):
    """Return surface area of S^(n-1)."""

    return Field(2 * Field.pi()^(n / 2) / gamma(n / 2))
    

def projection_inner_product(x, y):
    """Return inner product between points on the sphere.

    The points on S^(n-1) are given by their stereographic projections
    on the z = -1 plane on R^n. Note that if x and y are rational
    vectors, then the inner product will also be rational.

    """
    lx = 4 / (4 + x.inner_product(x))
    ly = 4 / (4 + y.inner_product(y))

    return (1 - 2 * lx) * (1 - 2 * ly) \
        + lx * ly * x.inner_product(y)


def test_BQP_constraint(A, b):
    """Return True iff <A, X> >= b is valid for BQP."""

    N = A.nrows()
    for k in xrange(2^N):
        x = vector(ZZ, map(int, bin(k + 2^N)[3:]))
        if x.inner_product(A * x) < b:
            return False

    return True
    

class LinearConstraint:
    """A linear constraint in the primal optimization problem.

    Such a constraint is of the form 

        Sum(l(t) * f(t), -1 <= t <= 1) >= beta, 

    where f is the primal solution and l has finite support. This
    constraint is represented internally as a list of pairs (t, lt),
    where -1 <= t <= 1 and lt = l(t), together with the right-hand
    side. The constraint also keeps the value of the corresponding
    dual variable.

    """
    def __init__(self, y, lhs, rhs):
        """Create new linear constraint.

        INPUT:

        - y -- value of dual variable.

        - lhs -- list of pairs (t, lt) forming the left-hand side (see
                 above). Numbers t appearing in these pairs are
                 assumed to be rational numbers (i.e., elements of QQ).

        - rhs -- right-hand side.

        """
        self.y = y
        self.lhs = lhs
        self.rhs = rhs


    def worst_inner_product(self):
        """Return abs of worst inner product for degree estimation.

        From the point of view of the verification procedure, the
        worst inner product occurring in the linear constraint is the
        of largest absolute value but different from 1 or -1. This
        function returns the absolute value of such a worst inner
        product.

        """
        return max(abs(t) for t, lt in self.lhs if abs(t) != 1)


class SphereDualSolution:
    """A solution of the dual optimization problem.

    The solution contains all the data from the problem, including the
    upper bound on the number of constraints that have to be checked.

    """
    def __init__(self, n, t0, kmax, npoints, l, z2, z3, constraints):
        """Create new dual solution.

        INPUT:

        n -- this is a solution for the problem on S^(n-1).

        t0 -- forbidden inner product.

        kmax -- upper bound on degree for exhaustive verification (see
                accompanying documentation).

        npoints -- number of points for numerical integration (see
                   accompanying documentation).

        l -- value of lambda dual variable.

        z2, z3 -- values of z2 and z3 dual variables.

        cons -- list of LinearConstraint instances that make up the
        problem.

        """
        self.n = n
        self.t0 = t0
        self.kmax = kmax
        self.npoints = npoints
        self.l = l
        self.z2 = z2
        self.z3 = z3
        self.constraints = constraints


    def eta_bound(self, Field = RealField(128)):
        """Return upper bound on eta parameter."""

        omega = sphere_area(self.n, Field)
        even_rhs = odd_rhs = 1 - self.z2 * omega
        lhs = -abs(self.l)

        for C in self.constraints:
            lhs += sum(C.y * abs(lt) for t, lt in C.lhs
                       if abs(t) != 1)

            even_rhs -= sum(C.y * lt for t, lt in C.lhs
                            if abs(t) == 1)

            odd_rhs -= sum(C.y * sign(t) * lt for t, lt in C.lhs
                           if abs(t) == 1)


        even_rhs += abs(even_rhs) / 100
        odd_rhs += abs(odd_rhs) / 100

        if even_rhs >= 0 or odd_rhs >= 0:
            raise ValueError('limit constraints are violated')

        if lhs >= 0:
            raise ValueError("oops, lhs is >= 0,"
                             " I don't know what happened")

        return Field(max(even_rhs / lhs, odd_rhs / lhs))


    def check_min_degree_bound(self, Field = RealField(128)):
        """Return True iff the degree upper bound is correct."""
        
        tmax = max(max(C.worst_inner_product()
                       for C in self.constraints), self.t0)        
        theta = acos(Field(tmax))
        s = sin(theta)^2
        alpha = (self.n - 3) / 2
        pi = Field.pi()
        eta = self.eta_bound(Field)
        eps = Field(eta * gamma(1 / 2) * gamma(alpha + 1 / 2)
                    / 2 / gamma(alpha + 1))
        npoints = self.npoints

        # Approximate the integral.
        f = lambda phi: (1 - s * cos(phi)^2)^(self.kmax / 2)

        delta = pi / 2 / npoints
        acc = 0
        for i in xrange(1, npoints + 1):
            acc += f(i * delta) * delta

        return acc <= eps


    def _npoints_estimate(self, npoints = 5000):
        """Return functions to compute kmax and npoints.

        These functions are only useful to estimate kmax and npoints
        when generating a solution file.

        """
        tmax = max(max(C.worst_inner_product()
                       for C in self.constraints), self.t0)        
        theta = acos(tmax)
        s = sin(theta)^2
        alpha = (self.n - 3) / 2
        pi = RDF.pi()
        eta = self.eta_bound(RDF)
        eps = RDF(eta * gamma(1 / 2) * gamma(alpha + 1 / 2)
                  / 2 / gamma(alpha + 1))

        f = lambda k, phi: (1 - s * cos(phi)^2)^(k / 2)

        def g(k):
            d = pi / 2 / npoints
            ret = 0
            for i in xrange(1, npoints + 1):
                ret += f(k, i * d) * d

            return ret
                
        return f, g, eps


def parse_linear_constraint(n, txt, Field = RealField(128)):
    """Return LinearConstraint instance encoded in a line of text.

    See the file format explanation above to understand the format
    used. The BQP constraints are tested to see if they are really
    valid. If there is an error with the data, ValueError is raised.

    """
    words = txt.split()

    y = Field(words[0])
    N = int(words[1])
    rhs = int(words[2])

    if y > 0:
        raise ValueError('invalid dual variable value')

    if N <= 1:
        raise ValueError('invalid size for BQP constraint')

    # Read matrix of BQP constraint.
    k = 3
    B = matrix(ZZ, N)
    for i in xrange(N):
        for j in xrange(i, N):
            try:
                B[i, j] = B[j, i] = int(words[k])
            except:
                raise ValueError('not enough numbers'
                                 ' for BQP constraint')
                
            k += 1

    if not test_BQP_constraint(B, rhs):
        raise ValueError('invalid BQP constraint')

    # Read supporting points.
    tmp = map(QQ, map(RDF, words[k:]))

    if len(tmp) != (n - 1) * N:
        raise ValueError('wrong number of supporting points for'
                         ' BQP constraint')

    pts = []
    while tmp:
        pts.append(vector(QQ, tmp[:n - 1]))
        tmp = tmp[n - 1:]

    # Create left-hand side of LinearConstraint instance. We make it a
    # dictionary at first to group same inner products together; this
    # way we make things more efficient later.
    lhs = { }
    for i in xrange(N):
        for j in xrange(i, N):
            t = projection_inner_product(pts[i], pts[j])
            if t in lhs:
                lhs[t] += (2 if i != j else 1) * B[i, j]
            else:
                lhs[t] = (2 if i != j else 1) * B[i, j]

    return LinearConstraint(y, lhs.items(), rhs)


def read_dual_solution(filename, Field = RealField(128)):
    """Return instance of SphereDualSolution from file data.

    See above for the file format.

    """   
    with open(filename, 'r') as infile:
        lines = [ s.strip() for s in infile if s.strip() ]

    # Dimension, forbidden inner product, etc.
    tmp = lines[0].split()
    n = int(tmp[0])
    t0 = Field(tmp[1])
    kmax = int(tmp[2])
    npoints = int(tmp[3])

    if n <= 2:
        raise ValueError('invalid dimension')

    if t0 <= -1 or t0 >= 1:
        raise ValueError('invalid forbidden inner product')

    if kmax < 1:
        raise ValueError('invalid value for kmax')

    if npoints < 2:
        raise ValueError('invalid value for npoints')
    
    # l, z2, and z3.
    tmp = lines[1].split()
    l, z2, z3 = map(Field, tmp)

    if l <= 0:
        raise ValueError('invalid lambda value')

    if z3 > 0:
        raise ValueError('invalid z3 value')

    # Constraints.
    constraints = [ parse_linear_constraint(n, s, Field)
                    for s in lines[2:] ]

    return SphereDualSolution(n, t0, kmax, npoints, l, z2, z3,
                              constraints)


def verify_solution(filename, prec = 128):
    Field = RealField(prec)
    
    # Read dual solution.
    print 'Running with', prec, 'bits of precision'
    print 'Reading solution...',
    g = read_dual_solution(filename, Field)
    print 'done.'

    # Call C++ program to carry on the rest of the verification.
    if not g.check_min_degree_bound(Field):
        print 'Test for kmax value failed'
    else:
        print 'Testing constraints up to degree', g.kmax, '...'

        try:
            subprocess.call([ './sn_verify', filename,
                              str(g.kmax), str(prec) ])
        except OSError:
            print 'You need to compile the C++ verification program.' \
                ' Run make to do that.'
        


# Local variables:
# mode: python
# End:

